The HitchHiker's Guide to High-Assurance System Observability Protection with Efficient Permission Switches

Protecting system observability records (logs) from compromised OSs has gained significant traction in recent times, with several note-worthy approaches proposed. Unfortunately, none of the proposed approaches achieve high performance with tiny log protection delays. They also leverage risky environments for protection (\eg many use general-purpose hypervisors or TrustZone, which have large TCB and attack surfaces). HitchHiker is an attempt to rectify this problem. The system is designed to ensure (a) in-memory protection of batched logs within a short and configurable real-time deadline by efficient hardware permission switching, and (b) an end-to-end high-assurance environment built upon hardware protection primitives with debloating strategies for secure log protection, persistence, and management. Security evaluations and validations show that HitchHiker reduces log protection delay by 93.3--99.3% compared to the state-of-the-art, while reducing TCB by 9.4--26.9X. Performance evaluations show HitchHiker incurs a geometric mean of less than 6% overhead on diverse real-world programs, improving on the state-of-the-art approach by 61.9--77.5%.

==> build.sh <==
#!/usr/bin/env bash
#
# Compile LaTeX project.

set -o nounset
set -o errexit
set -o errtrace
set -o pipefail

# Name of the main .tex file
export TEX_NAME="main"

# Name of the output .pdf file
export PDF_NAME="main"

# Name of the .bib file used as the parameter to \bibliography{}
export TGT_BIB_NAME="references"

# Path of the Fairy(-lite) project
# Note: You may get the update, if any, of the compilation script by cloning
#       the latest Fairy project from https://github.com/streamjoin/fairy
export FAIRY_HOME="./fairy-lite"

# Command for compiling .tex
export CMD_LATEX="pdflatex"

# Command for compiling .bib
export CMD_BIBTEX="bibtex"  #biber bibtex

# Path of the trimbib.jar, or <none> for skipping the trimbib processing
# You may need to clone the project from https://github.com/streamjoin/trimbib
export TRIMBIB_JAR="<none>"

# Configuration of trimbib
# export TRIMBIB_ARGS=("--pages")

# Run build_latex.sh with the above settings
# shellcheck disable=SC1090
source "${FAIRY_HOME}/latex/build_latex.sh"


==> fairy-lite/_common_lib/argument_utils.sh <==
#!/usr/bin/env bash
#
# Command-line argument utilities.

[[ -n "${__FAIRY_COMMON_LIB_ARGUMENT_UTILS_SH__+x}" ]] && return
readonly __FAIRY_COMMON_LIB_ARGUMENT_UTILS_SH__=1

# Include dependencies
[[ -n "${FAIRY_HOME+x}" ]] || readonly FAIRY_HOME="$(cd "$(dirname -- "${BASH_SOURCE[0]}")" && pwd -P)/.."
# shellcheck disable=SC1090
source "${FAIRY_HOME}/_common_lib/output_utils.sh"
# shellcheck disable=SC1090
source "${FAIRY_HOME}/_common_lib/system.sh"

#######################################
# Handler of argument option.
# Globals:
#   <none>
# Arguments:
#   $1: Option descriptor
#   $2: Name of flag variable
# Returns:
#   Flag variable set according to the option
#######################################
deal_with_arg_opt() {
  declare -r opt="$1" flag_name="$2"
  
  check_dangling_arg_opt "${opt}" "${flag_name}"
  eval "${flag_name}=1"
}

#######################################
# Handler of argument variable assignment.
# Globals:
#   <none>
# Arguments:
#   $1: Option descriptor
#   $2: Name of flag variable
#   $3: Name of variable to set
#   $4: Assignment value
# Returns:
#   0 if the variable is set with the value specified;
#   non-zero if no assignment is executed
#######################################
arg_set_opt_var() {
  declare -r opt="$1" flag_name="$2" var_name="$3" value="$4"
  
  [[ -n "${!flag_name+x}" ]] || return 1
  
  assign_var_once_on_err_exit "${var_name}" "${value}" \
  "Cannot apply option '${opt}' multiple times"
  
  unset -v "${flag_name}"
}

#######################################
# Handler of positional argument variable assignment.
# Globals:
#   <none>
# Arguments:
#   $1: Assignment value
# Returns:
#   Variable "ARG_POS_VAR_X" set with the value specified,
#   where "X" is the positional index starting from 1
#######################################
arg_set_pos_var() {
  declare -r value="$1"
  
  __POS_ARG_CURSOR="${__POS_ARG_CURSOR:-0}"
  ((++__POS_ARG_CURSOR))
  eval "ARG_POS_VAR_${__POS_ARG_CURSOR}=${value}"
}

#######################################
# Check dangling argument option and exit on error.
# Globals:
#   <none>
# Arguments:
#   $1: Option descriptor
#   $2: Name of flag variable
# Returns:
#   <none>
#######################################
check_dangling_arg_opt() {
  declare -r opt="$1" flag_name="$2"
  
  [[ -z "${!flag_name-}" ]]
  check_err "Found redundant option '${opt}', or its value assignment is missing (see '--help' for usage)"
}


==> fairy-lite/_common_lib/filesystem.sh <==
#!/usr/bin/env bash
#
# Utilities for file and directory manipulation.

[[ -n "${__FAIRY_COMMON_LIB_FILESYSTEM_SH__+x}" ]] && return
readonly __FAIRY_COMMON_LIB_FILESYSTEM_SH__=1

# Include dependencies
[[ -n "${FAIRY_HOME+x}" ]] || readonly FAIRY_HOME="$(cd "$(dirname -- "${BASH_SOURCE[0]}")" && pwd -P)/.."
# shellcheck disable=SC1090
source "${FAIRY_HOME}/_common_lib/output_utils.sh"

delete_file() {
  rm -f "$1"
  [[ ! -f "$1" ]] ||
  check_err "failed to delete file '$1'"
}

delete_dir() {
  rm -rf "$1"
  [[ ! -d "$1" ]] ||
  check_err "failed to delete directory '$1'"
}

try_delete_empty_dir() {
  rmdir --ignore-fail-on-non-empty "$1" ||
  warn "Failed to delete directory '$1': Permission denied"
}

find_and_link_files_by_ext() {
  [[ "$#" -eq 3 ]] ||
  check_err "wrong number of parameters to 'find_and_link_files_by_ext()'"
  
  local -r ext="$1"
  
  local -r from_dir="$2"
  [[ -d "${from_dir}" ]] ||
  check_err "invalid path of directory '${from_dir}'"
  
  local -r to_dir="$3"
  mkdir -p "${to_dir}"
  
  # shellcheck disable=SC2016
  find "${from_dir}" -maxdepth 1 -type f -iname "*.${ext}" -print0 |
  td="${to_dir}" xargs -0 -n 1 sh -c '[[ -f "$0" ]] && ln -s "$0" ${td}'
}

find_and_link_files_by_regex() {
  [[ "$#" -eq 3 ]] ||
  check_err "wrong number of parameters to 'find_and_link_files_by_regex()'"
  
  local regex="$1"
  [[ "$(os_type)" != "Mac" ]] &&
  regex="$(echo "${regex//|/\\|}" | sed 's/(/\\(/g' | sed 's/)/\\)/g')"
  
  local -r from_dir="$2"
  [[ -d "${from_dir}" ]] ||
  check_err "invalid path of directory '${from_dir}'"
  
  local -r to_dir="$3"
  mkdir -p "${to_dir}"
  
  # shellcheck disable=SC2016,SC2046
  find $(arg_find_e) "${from_dir}" -maxdepth 1 -type f -iregex "${regex}" -print0 |
  td="${to_dir}" xargs -0 -n 1 sh -c '[[ -f "$0" ]] && ln -s "$0" ${td}'
}

find_and_link_subdirs() {
  [[ "$#" -eq 2 ]] ||
  check_err "wrong number of parameters to 'find_and_link_subdirs()'"
  
  local -r from_dir="$1"
  [[ -d "${from_dir}" ]] ||
  check_err "invalid path of directory '${from_dir}'"
  
  local -r to_dir="$2"
  mkdir -p "${to_dir}"
  
  # shellcheck disable=SC2016
  find "${from_dir}/." -maxdepth 1 -type d -print0 |
  xargs -0 -n 1 bash -c 'basename -- "$0"' |
  fd="${from_dir}" td="${to_dir}" xargs -n 1 \
  bash -c '[[ "$0" != "." ]] && ln -s "${fd}/$0" "${td}"'
}

check_file_exists() {
  [[ "$#" -eq 1 ]] ||
  check_err "wrong number of parameters to 'check_file_exists()'"
  
  [[ -f "$1" ]] ||
  check_err "invalid path of file '$1'"
}

check_dir_exists() {
  [[ "$#" -eq 1 ]] ||
  check_err "wrong number of parameters to 'check_dir_exists()'"
  
  [[ -d "$1" ]] ||
  check_err "invalid path of directory '$1'"
}

file_size_bytes() {
  [[ "$#" -eq 1 ]] ||
  check_err "wrong number of parameters to 'get_file_size_bytes()'"
  
  check_file_exists "$1"
  
  # shellcheck disable=SC2012
  ls -l "$1" | awk '{ print $5 }'
}


==> fairy-lite/_common_lib/output_utils.sh <==
#!/usr/bin/env bash
#
# Output utilities

[[ -n "${__FAIRY_COMMON_LIB_OUTPUT_UTILS_SH__+x}" ]] && return
readonly __FAIRY_COMMON_LIB_OUTPUT_UTILS_SH__=1

readonly __FONT_NE="\033[0m"  # for reset font
readonly __FONT_BOLD="\033[1m"

readonly __BLACK="\033[30m"
readonly __RED="\033[31m"
readonly __GREEN="\033[32m"
readonly __YELLOW="\033[33m"
readonly __BLUE="\033[34m"
readonly __MAGENTA="\033[35m"
readonly __CYAN="\033[36m"
readonly __WHITE="\033[37m"

readonly __BOLD_BLACK="${__FONT_BOLD}${__BLACK}"
readonly __BOLD_RED="${__FONT_BOLD}${__RED}"
readonly __BOLD_GREEN="${__FONT_BOLD}${__GREEN}"
readonly __BOLD_YELLOW="${__FONT_BOLD}${__YELLOW}"
readonly __BOLD_BLUE="${__FONT_BOLD}${__BLUE}"
readonly __BOLD_MAGENTA="${__FONT_BOLD}${__MAGENTA}"
readonly __BOLD_CYAN="${__FONT_BOLD}${__CYAN}"
readonly __BOLD_WHITE="${__FONT_BOLD}${__WHITE}"

echo_bold_blue() {
  printf "%b%s%b\n" "${__BOLD_BLUE}" "$@" "${__FONT_NE}"
}

debug() {
  printf "[%bDEBUG%b] %b\n" "${__BOLD_YELLOW}" "${__FONT_NE}" "$@" >&1  # to stdout
}

info() {
  printf "[%bINFO%b] %b\n" "${__BOLD_BLUE}" "${__FONT_NE}" "$@" >&1  # to stdout
}

info_bold_green() {
  info "${__BOLD_GREEN}$*${__FONT_NE}"
}

info_bold_blue() {
  info "${__BOLD_BLUE}$*${__FONT_NE}"
}

warn() {
  printf "[" >&2
  printf "%b" "${__BOLD_MAGENTA}" >&1
  printf "WARNING" >&2
  printf "%b" "${__FONT_NE}" >&1
  printf "] %b\n" "$@" >&2
}

err() {
  printf "[" >&2
  printf "%b" "${__BOLD_RED}" >&1
  printf "ERROR" >&2
  printf "%b" "${__FONT_NE}" >&1
  printf "] %b\n" "$@" >&2
}

check_err() {
  local -r ec="$?"
  if [[ "${ec}" -ne 0 ]]; then
    err "$* [EXIT:${ec}]"
    exit "${ec}"
  fi
}


==> fairy-lite/_common_lib/system.sh <==
#!/usr/bin/env bash
#
# Operating system related utilities.

[[ -n "${__FAIRY_COMMON_LIB_SYSTEM_SH__+x}" ]] && return
readonly __FAIRY_COMMON_LIB_SYSTEM_SH__=1

# Include dependencies
[[ -n "${FAIRY_HOME+x}" ]] || readonly FAIRY_HOME="$(cd "$(dirname -- "${BASH_SOURCE[0]}")" && pwd -P)/.."
# shellcheck disable=SC1090
source "${FAIRY_HOME}/_common_lib/output_utils.sh"

check_cmd_exists() {
  [[ "$#" -gt 0 ]] && [[ "$#" -le 2 ]]
  check_err "wrong number of parameters to 'check_cmd_exists()'"
  
  command -v "$1" >/dev/null ||
  check_err "command ${1:+"'$1'"} not found${2:+": $2"}"
}

check_cmd_args() {
  local -r EXIT_CODE="$?"
  if [[ "${EXIT_CODE}" -ne 0 ]]; then
    err "Usage: $(basename -- "$0") $*"
    exit "${EXIT_CODE}"
  fi
}

os_type() {
  local -r kern_name="$(uname -s)"
  
  case "${kern_name}" in
    Darwin*)  os_name="Mac" ;;
    Linux*)   os_name="Linux" ;;
    MINGW*)   os_name="MinGW" ;;
    CYGWIN*)  os_name="Cygwin" ;;
    *)        os_name="UNKNOWN:${kern_name}" ;;
  esac
  
  echo "${os_name}"
}

arg_find_e() {
  case $(os_type) in
    "Mac") arg="-E" ;;
    *) arg="" ;;
  esac
  
  echo "${arg} "
}

cmd_md5sum() {
  case $(os_type) in
    "Mac") cmd="md5" ;;
    *) cmd="md5sum" ;;
  esac
  
  echo "${cmd}"
}

timer() {
  if [[ "$#" -eq 0 ]]; then
    date '+%s'
  else
    local stime=$1
    local -r etime="$(date '+%s')"
    
    if [[ -z "${stime}" ]]; then stime="${etime}"; fi
    local -r delta="$((etime - stime))"
    
    local -r sec="$((delta % 60))"
    if [[ "${delta}" -lt 60 ]]; then
      echo "${sec} sec"
    else
      local -r min="$(((delta / 60) % 60))"
      if [[ "${delta}" -lt 3600 ]]; then
        echo "${min} min ${sec} sec"
      else
        local -r hr="$((delta / 3600))"
        echo "${hr} hr ${min} min ${sec} sec"
      fi
    fi
  fi
}

#######################################
# Assign value to variable.
# Globals:
#   <none>
# Arguments:
#   $1: Name of variable to set
#   $2: Assignment value
# Returns:
#   0 if the variable is successfully set with the value specified;
#   non-zero if the variable has been previously set
#######################################
assign_var_once() {
  declare -r var_name="$1" value="$2"
  
  [[ -z "${!var_name:-}" ]] || return 1
  eval "${var_name}=${value}"
}

#######################################
# Assign value to variable, or exit if the variable has been previously set.
# Globals:
#   <none>
# Arguments:
#   $1: Name of variable to set
#   $2: Assignment value
#   $3 (optional): Error message
# Returns:
#  Variable set with the value specified
#######################################
assign_var_once_on_err_exit() {
  declare -r var_name="$1" value="$2" err_msg="$3"
  
  assign_var_once "${var_name}" "${value}" ||
  check_err "${err_msg:-"Cannot assign variable '${var_name}' multiple times"}"
}


==> fairy-lite/latex/build_latex.sh <==
#!/usr/bin/env bash
#
# Execution of compiling LaTeX project.

# Do not allow use of undefined vars. Use ${VAR:-} to use an undefined VAR
set -o nounset
# Exit on error. Append "|| true" if you expect an error.
set -o errexit
# Exit on error inside any functions or subshells.
set -o errtrace
# Catch the error in case mysqldump fails (but gzip succeeds) in `mysqldump |gzip`
set -o pipefail
# Turn on traces, useful while debugging but commented out by default
# set -o xtrace

IFS=$'\t\n'    # Split on newlines and tabs (but not on spaces)

[[ -n "${__SCRIPT_DIR+x}" ]] || readonly __SCRIPT_DIR="$(cd "$(dirname -- "${BASH_SOURCE[0]}")" && pwd -P)"
[[ -n "${__SCRIPT_NAME+x}" ]] || readonly __SCRIPT_NAME="$(basename -- "$0")"

# Include libraries
[[ -n "${FAIRY_HOME+x}" ]] || readonly FAIRY_HOME="${__SCRIPT_DIR}/.."
# shellcheck disable=SC1090
source "${FAIRY_HOME}/_common_lib/argument_utils.sh"
# shellcheck disable=SC1090
source "${FAIRY_HOME}/_common_lib/filesystem.sh"
# shellcheck disable=SC1090
source "${FAIRY_HOME}/_common_lib/output_utils.sh"
# shellcheck disable=SC1090
source "${FAIRY_HOME}/_common_lib/system.sh"

# Global variables
[[ -n "${__START_TIME+x}" ]] || readonly __START_TIME="$(timer)"

# The main function
main() {
  check_args "$@"
  set_globals
  
  info "This is Fairy LaTeX Compilation (under the MIT License)"
  pushd "${WORK_DIR}" >/dev/null
  clean_all
  if [[ -z "${FLAG_ARG_CLEAN_ONLY:-}" ]]; then
    mkdir -p "${BUILD_DIR}"
    prepare_bib
    compile
    deliver
    finish
    delete_dir "${BUILD_DIR}"
  fi
  popd >/dev/null
}

set_globals() {
  WORK_DIR="${WORK_DIR:-"$(dirname -- "$0")"}"
  check_dir_exists "${WORK_DIR}"
  readonly WORK_DIR="$(cd "${WORK_DIR}"; pwd -P)"  # canonical path
  
  BUILD_DIR="${BUILD_DIR:-"${WORK_DIR}/pdfbuild"}"
  mkdir -p "${BUILD_DIR}"
  readonly BUILD_DIR="$(cd "${BUILD_DIR}"; pwd -P)"  # canonical path
  
  TEX_NAME="${TEX_NAME:-}"
  if [[ -n "${TEX_NAME}" ]]; then
    check_file_exists "${WORK_DIR}/${TEX_NAME}.tex"
  elif [[ -f "${WORK_DIR}/main.tex" ]]; then
    TEX_NAME="main"
  elif [[ -f "${WORK_DIR}/ms.tex" ]]; then
    TEX_NAME="ms"
  fi
  check_err "'TEX_NAME' undefined: name of the main .tex file"
  readonly TEX_NAME="${TEX_NAME%.tex}"
  
  PDF_NAME="${ARG_PDF_NAME:-"${PDF_NAME:-${TEX_NAME}}"}"
  readonly PDF_NAME="${PDF_NAME%.pdf}"
  
  readonly CMD_LATEX="${CMD_LATEX:-"latex"}"
  check_cmd_exists "${CMD_LATEX}" "compile .tex"
  
  CMD_BIBTEX="${CMD_BIBTEX-"bibtex"}"
  [[ "${CMD_BIBTEX}" = "<none>" ]] && CMD_BIBTEX=""
  readonly CMD_BIBTEX
  [[ -z "${CMD_BIBTEX}" ]] || check_cmd_exists "${CMD_BIBTEX}" "compile .bib"
  
  TRIMBIB_JAR="${TRIMBIB_JAR-"${TRIMBIB_HOME:+"${TRIMBIB_HOME}/release/trimbib.jar"}"}"
  [[ "${TRIMBIB_JAR}" = "<none>" ]] && TRIMBIB_JAR=""
  readonly TRIMBIB_JAR
  [[ -z "${TRIMBIB_JAR}" ]] || check_file_exists "${TRIMBIB_JAR}"
  
  readonly TRIMBIB_LOG="${TRIMBIB_LOG:-"trimbib_log.txt"}"
}

clean_all() {
  printf "Cleaning up previously generated files ... "
  
  delete_file "${WORK_DIR}/${PDF_NAME}.pdf"
  delete_file "${WORK_DIR}/${PDF_NAME}.md5"
  delete_file "${WORK_DIR}/${TEX_NAME}.aux"
  
  [[ -n "${CMD_BIBTEX}" ]] && delete_file "${WORK_DIR}/${TEX_NAME}.bbl"
  
  [[ "${BUILD_DIR}" != "${WORK_DIR}" ]]
  check_err "The build directory cannot be the working directory itself"
  delete_dir "${BUILD_DIR}"
  
  echo "done"
}

prepare_bib() {
  [[ -n "${CMD_BIBTEX}" ]] || return 0
  
  local -r src_bib="${SRC_BIB_NAME:-}.bib"
  
  local -r tgt_bib_name="${TGT_BIB_NAME:-"${SRC_BIB_NAME:+"${SRC_BIB_NAME}-trim"}"}"
  [[ "${tgt_bib_name}" != "${SRC_BIB_NAME:-}" ]]
  check_err "Target .bib cannot be the source .bib itself"
  
  if [[ -n "${TRIMBIB_JAR}" ]] && [[ -f "${WORK_DIR}/${src_bib}" ]]; then
    readonly TGT_BIB="${tgt_bib_name}.bib"
    
    printf "Formatting %s ... " "${WORK_DIR}/${src_bib}"
    
    check_cmd_exists "java"
    java -jar "${TRIMBIB_JAR}" -i "${WORK_DIR}/${src_bib}" -d "${WORK_DIR}" \
    -o "${TGT_BIB}" --overwrite "${TRIMBIB_ARGS[@]}" \
    > "${WORK_DIR}/${TRIMBIB_LOG}" 2>&1
    check_err "Failed to format '${WORK_DIR}/${src_bib}'"
    
    echo "done"
    info "Formatted bib: ${WORK_DIR}/${TGT_BIB}"
    info "Log of bib formatting: ${WORK_DIR}/${TRIMBIB_LOG}"
    
  else  # no bib formatting to perform
    if [[ -f "${WORK_DIR}/${tgt_bib_name}.bib" ]]; then
      readonly TGT_BIB="${tgt_bib_name}.bib"
    elif [[ -f "${WORK_DIR}/${src_bib}" ]]; then
      readonly TGT_BIB="${src_bib}"
    else
      check_err "Failed to find .bib file"
    fi
  fi
  
  ln -s "${WORK_DIR}/${TGT_BIB}" "${BUILD_DIR}/${TGT_BIB}"
  
  find_and_link_files_by_ext "bst" "${WORK_DIR}" "${BUILD_DIR}" || true
}

compile() {
  compile_tex
  [[ -n "${CMD_BIBTEX}" ]] && compile_bib && compile_tex && compile_tex
  
  if [[ "${CMD_LATEX}" = "latex" ]]; then
    find_and_link_subdirs "${WORK_DIR}" "${BUILD_DIR}" || true
    
    find_and_link_files_by_regex ".*\.(eps|ps|pdf|jpg|jpeg|png|bmp)$" \
    "${WORK_DIR}" "${BUILD_DIR}" || true
    
    (
      cd "${BUILD_DIR}"
      dvips -P pdf -t letter -o "${TEX_NAME}.ps" "${TEX_NAME}.dvi"
      ps2pdf -dPDFSETTINGS#/prepress -dCompatibilityLevel#1.4 \
      -dSubsetFonts#true -dEmbedAllFonts#true \
      "${TEX_NAME}.ps" "${TEX_NAME}.pdf"
    )
  fi
}

compile_tex() {
  case "${CMD_LATEX}" in
    "latex"|"xelatex")
      ${CMD_LATEX} -output-directory="${BUILD_DIR}" \
      -aux-directory="${BUILD_DIR}" "${TEX_NAME}.tex"
    ;;
    "pdflatex")
      ${CMD_LATEX} --shell-escape \
      -output-directory "${BUILD_DIR}" "${TEX_NAME}.tex"
    ;;
    *)
      err "unknown latex command '${CMD_LATEX}'"
      exit 127
    ;;
  esac
  check_err "Failed to compile '${TEX_NAME}.tex'"
}

compile_bib() {
  (
    cd "${BUILD_DIR}"
    case "${CMD_BIBTEX}" in
      "bibtex")
        ${CMD_BIBTEX} "${TEX_NAME}.aux"
      ;;
      "biber")
        ${CMD_BIBTEX} "${TEX_NAME}"
      ;;
      *)
        err "Unknown bib command '${CMD_BIBTEX}'"
        exit 127
      ;;
    esac
  )
  check_err "Failed to compile '\\\\bibliography{${TGT_BIB%.*}}'"
}

deliver() {
  mv "${BUILD_DIR}/${TEX_NAME}.pdf" "${WORK_DIR}/${PDF_NAME}.pdf"
  mv "${BUILD_DIR}/${TEX_NAME}.aux" "${WORK_DIR}/${TEX_NAME}.aux"
  
  [[ -n "${CMD_BIBTEX}" ]] &&
  mv "${BUILD_DIR}/${TEX_NAME}.bbl" "${WORK_DIR}/${TEX_NAME}.bbl"
  
  readonly CMD_MD5SUM="$(cmd_md5sum)"
  [[ "$(command -v "${CMD_MD5SUM}")" ]] &&
  ${CMD_MD5SUM} "${WORK_DIR}/${PDF_NAME}.pdf" > "${WORK_DIR}/${PDF_NAME}.md5"
}

finish() {
  local -r pdf_bytes="$(file_size_bytes "${PDF_NAME}.pdf")"
  info "------------------------------------------------------------------------"
  info_bold_green "BUILD SUCCESSFUL"
  info "------------------------------------------------------------------------"
  info "Output: ${WORK_DIR}/${PDF_NAME}.pdf (${pdf_bytes} bytes)"
  info "Finished at: $(date +"%T %Z, %-d %B %Y")"
  info "Total time: $(timer "${__START_TIME}")"
  info "------------------------------------------------------------------------"
}

#######################################
# Check and process command-line arguments.
# Globals:
#   <none>
# Arguments:
#   Command-line arguments
# Returns:
#   Variables and flags set according to the command-line arguments
#######################################
check_args() {
  # unset variables of option flags
  unset -v FLAG_ARG_CLEAN_ONLY
  unset -v FLAG_ARG_SET_PDF_NAME
  
  # process each command-line argument
  for arg in "$@"; do
    case "${arg}" in
      # Print help message
      '--help'|'-h'|'-?' )
        print_usage
        exit 0
      ;;
      # Option for clearning all generated files
      '--clean'|'-c' )
        deal_with_arg_opt "--clean" "FLAG_ARG_CLEAN_ONLY"
      ;;
      '--pdf-name'|'-o' )
        deal_with_arg_opt "--pdf-name" "FLAG_ARG_SET_PDF_NAME"
      ;;
      # Unknown options
      '-'* )
        err "Unknown command argument(s) '${arg}' (see '--help' for usage)"
        exit 126
      ;;
      # Default: assign variable
      * )
        arg_set_opt_var "--pdf-name" "FLAG_ARG_SET_PDF_NAME" "ARG_PDF_NAME" "${arg}" ||
        arg_set_pos_var "${arg}"    # KEEP THIS AT THE TAIL
      ;;
    esac
  done
  
  # sanity check
  check_dangling_arg_opt "--pdf-name" "FLAG_ARG_SET_PDF_NAME"
}

print_usage() {
cat <<EndOfMsg
Usage: ${__SCRIPT_NAME} [OPTION]...

Options:
  -h, -?, --help          display this help and exit
  -c, --clean             delete all generated files and exit
  -o, --pdf-name <str>    specify filename of the generated .pdf

EndOfMsg
}

# Execution (SHOULDN'T EDIT AFTER THIS LINE!)
main "$@"
[[ "$0" != "${BASH_SOURCE[0]}" ]] || exit 0


==> fig-scripts/attack_loss_cdf.py <==
import matplotlib
import matplotlib.pyplot as plt
import numpy as np
import re
import pickle
from math import ceil
from pathlib import Path
from matplotlib.font_manager import FontProperties

f_1ms = "/Users/chuqi/Downloads/policy_cdf_1ms"
f_500us = "/Users/chuqi/Downloads/policy_cdf_500us"
f_100us = "/Users/chuqi/Downloads/policy_cdf_100us"

fout_1ms = "/Users/chuqi/Downloads/data_1ms"
fout_500us = "/Users/chuqi/Downloads/data_500us"
fout_100us = "/Users/chuqi/Downloads/data_100us"

# lim is used to eliminate outliers
def f_to_data(fp, fout, lim=0):
    d = []
    _max = 0
    if not Path(fout).exists():
        with open(fp, "r") as f: 
            for line in f.readlines():
                try:
                    val = np.float32(line.replace("us", ""))
                    _max = max(0, val)
                    if _max >= lim:   # outlier
                        print(f"[filter] {fp}: {line}")
                        continue
                    d.append(val)
                except ValueError:
                    print("Err:",line)
                    continue
        # write to output file for later use
        fout = open(fout, "wb")
        pickle.dump(d, fout)
        fout.close()
    else:
        with open(fout, "rb") as f:
            d = pickle.load(f)
    return d

data_1ms = np.sort(np.array(f_to_data(f_1ms, fout_1ms, lim=1200)))
# data_500us = np.sort(np.array(f_to_data(f_500us, fout_500us, lim=600)))
# data_100us = np.sort(np.array(f_to_data(f_100us, fout_100us, lim=200)))


def _data_to_CDF(data):
    dpoint = [1 for i in range(len(data))]
    cumulate = np.cumsum(dpoint)
    y = cumulate / len(data)
    return y

def _get_percentage(data, y, lim):
    try:
        x_point = max(num for num in data if num <= lim)
        x_index = list(data).index(x_point)
        percent = y[x_index]
        # print(f"percentage of lim {lim} is {percent}")
        return percent
    except:
        return 0

y_1ms = _data_to_CDF(data_1ms)
# y_500us = _data_to_CDF(data_500us)
# y_100us = _data_to_CDF(data_100us)
 
_get_percentage(data_1ms, y_1ms, 1000)
# _get_percentage(data_500us, y_500us, 500)
# _get_percentage(data_100us, y_100us, 100)

# nginx, apache, redis, memcached, mysql, crafted attack
attacks = [[], [], [], [], [], [], []]
attack_stat = [[], [], [], [], [], [], []]

data_and_time = (
    [1788461, 847860, 20027, 36.57],
    [341978, 29964, 40026, 39.846],
    [1090878, 4035, 1002000, 26.7],
    [4357222, 4006000, 3231208, 119.3],
    [3130719, 211562, 846141, 41.71],
    [35, 0, 0, 0.001],       # [1ms]
    [8, 0, 0, 0.001],       # [100 us]
)

for i in range(len(attacks)):
    # for j in range(1000):
    attacks[i] = np.random.uniform(0, 1000, size=50)
    for elem in attacks[i]:
        elem += 0.027 
    # get stat
    a_max = np.max(attacks[i])
    a_min = np.min(attacks[i])
    a_mean = np.mean(attacks[i])
    print(f"att {i}: max: {a_max}, min: {a_min}, mean: {a_mean}")
    p_max = 1 - _get_percentage(data_1ms, y_1ms, 1000 - a_max)
    p_min = 1 - _get_percentage(data_1ms, y_1ms, 1000 - a_min)
    p_mean = 1 - _get_percentage(data_1ms, y_1ms, 1000 - a_mean)
    print(f"att {i} not protect: max: {p_max}, min: {p_min}, mean: {p_mean}")
    attack_stat[i]= [p_max, p_min, p_mean]


for i in range(len(data_and_time)):
    audit, app, net, time = data_and_time[i]
    audit_ms, app_ms, net_ms = audit / (time*1000), app / (time*1000), net / (time*1000)
    print(f"audit: {audit_ms}, app: {app_ms}, net: {net_ms}")
    # data loss
    atk_max, atk_min, atk_mean = attack_stat[i]
    audit_max, audit_min, audit_mean = \
        ceil(audit_ms * atk_max), ceil(audit_ms * atk_min), ceil(audit_ms * atk_mean)
    print(f"attack {i}: audit max: {audit_max}, min: {audit_min}, mean: {audit_mean}")
    app_max, app_min, app_mean = \
        ceil(app_ms * atk_max), ceil(app_ms * atk_min), ceil(app_ms * atk_mean)
    print(f"attack {i}: app max: {app_max}, min: {app_min}, mean: {app_mean}")
    net_max, net_min, net_mean = \
        ceil(net_ms * atk_max), ceil(net_ms * atk_min), ceil(net_ms * atk_mean)
    print(f"attack {i}: net max: {net_max}, min: {net_min}, mean: {net_mean}")
    all_max, all_min, all_mean = \
        (audit_max + app_max + net_max), \
        (audit_min + app_min + net_min), \
        (audit_mean + app_mean + net_mean)
    print(f"attack {i}: all max: {all_max}, min: {all_min}, mean: {all_mean}")


==> fig-scripts/draw_cdf.py <==
import matplotlib
import matplotlib.pyplot as plt
import numpy as np
import re
import pickle
from pathlib import Path

import matplotlib.font_manager as fm
from matplotlib.font_manager import FontProperties

# 创建一个字体属性对象
font_path = './times-new-roman.ttf'  # 替换为你系统上 Times New Roman 字体的路径
font_prop = FontProperties(fname=font_path)
# 设置全局字体
plt.rcParams['font.family'] = font_prop.get_name()

def _rgb(r, g, b):
    return (r/255., g/255., b/255.)

myblue = _rgb(11, 92, 175)
myred = _rgb(205, 62, 21)
myyellow = _rgb(231, 162, 26)

mypurple = _rgb(117,39,99)
mygreen = _rgb(84,180,142)
myearth = _rgb(255,105,158)

# GETPID_LOOP
f_1ms = "/Users/chuqi/Downloads/policy_cdf_1ms"
f_500us = "/Users/chuqi/Downloads/policy_cdf_500us"
f_100us = "/Users/chuqi/Downloads/policy_cdf_100us"

fout_1ms = "/Users/chuqi/Downloads/data_1ms"
fout_500us = "/Users/chuqi/Downloads/data_500us"
fout_100us = "/Users/chuqi/Downloads/data_100us"

# NGX
f_1ms_ngx = "/Users/chuqi/tests/bpfs/ttmp/1ms.txt"
f_500us_ngx = "/Users/chuqi/tests/bpfs/ttmp/500us.txt"
f_100us_ngx = "/Users/chuqi/tests/bpfs/ttmp/100us.txt"

fout_1ms_ngx = "/Users/chuqi/Downloads/data_1ms_ngx"
fout_500us_ngx = "/Users/chuqi/Downloads/data_500us_ngx"
fout_100us_ngx = "/Users/chuqi/Downloads/data_100us_ngx"

# lim is used to eliminate outliers
def f_to_data(fp, fout, lim=0):
    d = []
    _max = 0
    if not Path(fout).exists():
        with open(fp, "r") as f: 
            for line in f.readlines():
                try:
                    val = np.float32(line.replace("us", ""))
                    _max = max(0, val)
                    if _max >= lim:   # outlier
                        print(f"[filter] {fp}: {line}")
                        continue
                    d.append(val)
                except ValueError:
                    print("Err:",line)
                    continue
        # write to output file for later use
        fout = open(fout, "wb")
        pickle.dump(d, fout)
        fout.close()
    else:
        with open(fout, "rb") as f:
            d = pickle.load(f)
    return d

data_1ms = np.sort(np.array(f_to_data(f_1ms, fout_1ms, lim=1200)))
data_500us = np.sort(np.array(f_to_data(f_500us, fout_500us, lim=600)))
data_100us = np.sort(np.array(f_to_data(f_100us, fout_100us, lim=200)))

data_1ms_ngx = np.sort(np.array(f_to_data(f_1ms_ngx, fout_1ms_ngx, lim=1200)))
data_500us_ngx = np.sort(np.array(f_to_data(f_500us_ngx, fout_500us_ngx, lim=600)))
data_100us_ngx = np.sort(np.array(f_to_data(f_100us_ngx, fout_100us_ngx, lim=200)))


def _data_to_CDF(data):
    dpoint = [1 for i in range(len(data))]
    cumulate = np.cumsum(dpoint)
    y = cumulate / len(data)
    return y

def _get_percentage(data, y, lim):
    x_point = max(num for num in data if num <= lim)
    x_index = list(data).index(x_point)
    percent = y[x_index]
    print(f"percentage of lim {lim} is {percent}")

y_1ms = _data_to_CDF(data_1ms)
y_500us = _data_to_CDF(data_500us)
y_100us = _data_to_CDF(data_100us)
print("Stats for getpit_loop")
_get_percentage(data_1ms, y_1ms, 1000)
_get_percentage(data_500us, y_500us, 500)
_get_percentage(data_100us, y_100us, 100)

y_1ms_ngx = _data_to_CDF(data_1ms_ngx)
y_500us_ngx = _data_to_CDF(data_500us_ngx)
y_100us_ngx = _data_to_CDF(data_100us_ngx)
print("Stats for nginx")
_get_percentage(data_1ms_ngx, y_1ms_ngx, 1000)
_get_percentage(data_500us_ngx, y_500us_ngx, 500)
_get_percentage(data_100us_ngx, y_100us_ngx, 100)


plt.rcParams['xtick.top'] = plt.rcParams['xtick.bottom'] = True     # 上下都有刻度
plt.rcParams['ytick.left'] = plt.rcParams['ytick.right'] = True     # 左右都有刻度

print(f"fname {matplotlib.matplotlib_fname()}")
print(f"getpid_loop 1ms max: {np.max(data_1ms)}; 500us max: {np.max(data_500us)}; 100us max: {np.max(data_100us)}")
print(f"nginx 1ms max: {np.max(data_1ms_ngx)}; 500us max: {np.max(data_500us_ngx)}; 100us max: {np.max(data_100us_ngx)}")


DRAW_1_FIG = True
DRAW_2_FIG = False

if DRAW_1_FIG:
    # 1 figure 
    fig, ax = plt.subplots(figsize=(9, 4))
    # 刻度长宽
    ax.tick_params(axis='both', direction='in', length=5, width=1.25)
    # ylim
    ax.set_ylim(0, 1.002)
    # 坐标轴长宽
    ax.spines['bottom'].set_linewidth(1.5);###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(1.5);####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(1.5);###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(1)
    # 删除刻度标签
    ax.axes.xaxis.set_ticklabels([])
    ax.axes.yaxis.set_ticklabels([])
    ax.set_xlim(0, np.max(data_1ms) + 20)
    ax.set_xticks(range(0, int(np.max(data_1ms)), 100))
    ax.set_yticks([0, 0.2, 0.4, 0.6, 0.8])
    ax.plot(data_1ms, y_1ms, linewidth=2, linestyle="-", color=myblue, label="1ms (getpid-loop)")
    # ax.axvline(x=np.max(data_1ms), linestyle='dashed', color=myblue)
    ax.plot(data_500us, y_500us, linewidth=2, linestyle="-", color=myred, label="500us (getpid-loop)")
    # ax.axvline(x=np.max(data_500us), linestyle='dashed', color=myred)
    ax.plot(data_100us, y_100us, linewidth=2, linestyle="-", color=myyellow, label="100us (getpid-loop)")
    # ax.axvline(x=np.max(data_100us), linestyle='dashed', color=myyellow)
    
    # nginx
    ax.plot(data_1ms_ngx, y_1ms_ngx, linewidth=2, linestyle="-.", color=myearth, label="1ms (nginx)")
    ax.plot(data_500us_ngx, y_500us_ngx, linewidth=2, linestyle="-.", color=mygreen, label="500us (nginx)")
    ax.plot(data_100us_ngx, y_100us_ngx, linewidth=2, linestyle="-.", color=mypurple, label="100us (nginx)")

    ax.legend(ncol=2,fontsize=16, handletextpad=0.2, 
                        labelspacing=0.2, borderpad=0.2,)

elif DRAW_2_FIG:
    # 2 sub figures
    fig, (ax1, ax2) = plt.subplots(1, 2, sharey=True, figsize=(9, 4))
    for ax in [ax1, ax2]:
        # 刻度长宽
        ax.tick_params(axis='both', direction='in', length=3, width=1.25)
        # ylim
        ax.set_ylim(0, 1.001)
        # 坐标轴长宽
        ax.spines['bottom'].set_linewidth(1.5);###设置底部坐标轴的粗细
        ax.spines['left'].set_linewidth(1.5);####设置左边坐标轴的粗细
        ax.spines['right'].set_linewidth(1.5);###设置右边坐标轴的粗细
        ax.spines['top'].set_linewidth(0.75)
        # 删除刻度标签
        ax.axes.xaxis.set_ticklabels([])
        ax.axes.yaxis.set_ticklabels([])

    ax1.set_xlim(0, np.max(data_500us) + 10)
    ax1.set_xticks(range(0, int(np.max(data_500us) + 50), 100))

    ax2.set_xlim(0, np.max(data_1ms) + 50)
    ax2.set_xticks(range(0, int(np.max(data_1ms) + 100), 200))

    ax1.plot(data_100us, y_100us, linewidth=4.5, linestyle="-", color=myyellow, label="100us secure policy")
    ax1.plot(data_500us, y_500us, linewidth=4.5, linestyle="-", color=myred, label="500us secure policy")
    ax2.plot(data_1ms, y_1ms, linewidth=4.5, linestyle="-", color=myblue, label="1ms secure policy")

    plt.subplots_adjust(wspace=0.1, hspace =0)#调整子图间距

else:
    # 3 sub figures
    fig, (ax1, ax2, ax3) = plt.subplots(1, 3, sharey=True, figsize=(12, 4))
    # 刻度长宽
    for ax in [ax1, ax2, ax3]:
        ax.tick_params(axis='both', direction='in', length=3, width=1.25)
    # 坐标轴长宽
    for ax in [ax1, ax2, ax3]:
        ax.spines['bottom'].set_linewidth(1.5);###设置底部坐标轴的粗细
        ax.spines['left'].set_linewidth(1.5);####设置左边坐标轴的粗细
        ax.spines['right'].set_linewidth(1.5);###设置右边坐标轴的粗细
        ax.spines['top'].set_linewidth(0.75)

    # 删除刻度标签
    for ax in [ax1, ax2, ax3]:
        ax.axes.xaxis.set_ticklabels([])
        ax.axes.yaxis.set_ticklabels([])

    ax1.set_xlim(0, np.max(data_100us) + 5)
    ax1.set_xticks(range(0, int(np.max(data_100us) + 5), 20))

    ax2.set_xlim(0, np.max(data_500us) + 10)
    ax2.set_xticks(range(0, int(np.max(data_500us) + 50), 100))

    ax3.set_xlim(0, np.max(data_1ms) + 50)
    ax3.set_xticks(range(0, int(np.max(data_1ms) + 100), 200))


    print("setting font...")
    myfont_path = "/usr/local/miniconda3/lib/python3.8/site-packages/matplotlib/mpl-data/fonts/ttf/Calibri Regular.ttf"
    custom_font = FontProperties(fname=myfont_path)
    plt.rcParams['font.family'] = custom_font.get_name()

    leg_sz = 16
    leg_weight = 'semibold'
    leg_family = custom_font.get_family() #'Calibri Regular' # 'Arial Unicode MS' #'Linux Libertine' #'Times New Roman'

    ax1.plot(data_100us, y_100us, linewidth=2.5, linestyle="-", color=myyellow, label="100us secure policy")
    # ax1.legend(prop={'size': leg_sz, 'weight': leg_weight, 'family' : leg_family}, loc='lower right')
    ax2.plot(data_500us, y_500us, linewidth=2.5, linestyle="-", color=myred, label="500us secure policy")
    # ax2.legend(prop={'size': leg_sz, 'weight': leg_weight, 'family' : leg_family}, loc='lower right')
    ax3.plot(data_1ms, y_1ms, linewidth=2.5, linestyle="-", color=myblue, label="1ms secure policy")
    # ax3.legend(prop={'size': leg_sz, 'weight': leg_weight, 'family' : leg_family}, loc='lower right')

    plt.subplots_adjust(wspace=0.1, hspace =0)#调整子图间距

plt.savefig("/Users/chuqi/projects/log-integrity/paper-secure-observability/fig/policy_cdf_raw.pdf", bbox_inches='tight')
plt.show()


==> fig-scripts/draw_comparison_omnilog.py <==
import matplotlib.pyplot as plt
import matplotlib.patches as mpatches
import matplotlib.patheffects as path_effects
import numpy as np
from myutils import *
import myutils as myu

data_server = [
    (1.016, 1.018, 1.07),     # httpd
    (1.042, 1.026, 1.154),    # nginx
    (1.060, 1.1235, 1.5260),  # redis
    (1.0968, 1.0983, 1.2832),  # memcached
    (1.1401, 1.1410, 1.2702),  # mysql
]

means_server = myu._mean(data_server, axis=0)
data_server.append(means_server)
print(f"means_server: {means_server}")

data_client = [
    (1.0003, 1.003, 1.0019),  # 7zip
    ( 1.0006, 1.004, 1.0036),  # openssl
    ( 1.0020, 1.0004, 1.028),  # octave
    ( 1.0145, 1.0260, 1.0345), # firefox
    ( 1.0480, 1.0424, 1.3222), # wget
    # (1, 1.4320, 1.5340, 2.029),  # sqlite
]
means_client = myu._mean(data_client, axis=0)
data_client.append(means_client)
print(f"means_client: {means_client}")
    
colors = ['white', c_ebpf_im, c_hhkr_im, c_omnilog_im]
edge_colors = [c_nativce, 'black', 'black', 'black']
hatches = [h_native, '', '', '']
line_widths = [1, 0.75, 0.75, 0.75]

plt.rcParams['hatch.linewidth'] = 0.3

# 创建图形和坐标轴对象，并设置画布大小
fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(9, 3.5))

for ax in [ax1, ax2]:
    border_lw = 1
    ax.spines['bottom'].set_linewidth(border_lw)###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(border_lw)####设置左边坐标轴的粗细
    ax.spines['top'].set_linewidth(0)    
    ax.spines['right'].set_linewidth(border_lw)###设置右边坐标轴的粗细
    ax.tick_params(axis='both', direction='in', length=2.5, width=1.25)
    ax.set_xticklabels([])
    ax.grid(axis='y', linestyle='dotted', linewidth=0.75, zorder=1)

    ax.set_yticklabels([])

ax1.spines['right'].set_linewidth(0)

# ax2.yaxis.set_ticks_position('right')
ax2.spines['right'].set_linewidth(0)

# 设置柱子的宽度
bar_width = 0.18
intragroup_interval = 0.03
intergroup_interval = 0.9
# 设置每组柱子的位置
positions1 = np.array([0 + i * intergroup_interval for i in range(len(data_server))]) # np.arange(0, len(data_server), step=0.85)
positions2 = np.array([0 + i * intergroup_interval for i in range(len(data_client))]) # np.arange(0, len(data_client), step=0.85)

# 计算每组柱子的偏移量
group_offsets1 = np.arange(len(data_server[0])) * bar_width
group_offsets2 = np.arange(len(data_client[0])) * bar_width

# 循环绘制每组柱子
for i in range(len(data_server[0])):
    ax1.bar(positions1 + group_offsets1[i] + intragroup_interval * i, [item[i] for item in data_client], bar_width, 
            color=colors[i], edgecolor=edge_colors[i], hatch=hatches[i], linewidth=line_widths[i], label='1',
            zorder=2)

for i in range(len(data_client[0])):
    ax2.bar(positions2 + group_offsets2[i] + intragroup_interval * i, [item[i] for item in data_server], bar_width,
            color=colors[i], edgecolor=edge_colors[i], hatch=hatches[i], linewidth=line_widths[i], label='1',
            zorder=2)


# 设置 y 轴刻度
ax1.set_xlim(-0.2, 5.2)
ax1.set_xticks(positions1 + bar_width / 2 + bar_width)
# ax1.set_yticks([1 + i * 0.1 for i in range(9)])
# ax1.set_ylim(0.95, 1.8)
ax1.set_yticks([1 + i * 0.05 for i in range(8)])
ax1.set_ylim(0.95, 1.35)

ax2.set_xlim(-0.2, 5.2)
ax2.set_xticks(positions2 + bar_width / 2 + bar_width)
ax2.set_yticks([1 + i * 0.08 for i in range(8)])
ax2.set_ylim(0.95, 1.56)


plt.subplots_adjust(wspace=0.1, hspace =0)#调整子图间距



plt.savefig("/Users/chuqi/projects/log-integrity/paper-secure-observability/fig/overhead_comparison_raw.pdf", bbox_inches='tight')# 显示图形
plt.show()


==> fig-scripts/draw_comparison_omnilog_1.py <==
import matplotlib.pyplot as plt
import matplotlib.patches as mpatches
import matplotlib.patheffects as path_effects
import numpy as np
from myutils import *
import myutils as myu

data_server = [
    (1.017, 1.0608, 1.07),     # httpd
    (1.044, 1.068, 1.154),    # nginx
    (1.064, 1.1315, 1.5260),  # redis
    (1.103, 1.0997, 1.2832),  # memcached
    (1.156, 1.1399, 1.2702),  # mysql
]

means_server = myu._mean(data_server, axis=0)
data_server.append(means_server)
print(f"means_server: {means_server}")

data_client = [
    (1.0005, 1.001, 1.0019),  # 7zip
    ( 1.0008, 1.005, 1.0036),  # openssl
    ( 1.0021, 1.0037, 1.028),  # octave
    ( 1.0147, 1.0306, 1.0345), # firefox
    ( 1.0520, 1.0490, 1.3222), # wget
    # (1, 1.4320, 1.5340, 2.029),  # sqlite
]



# ebpf hhkr hhkr-mcpy
# data_server = [
#     ( 1.017, 1.0608, 1.096),   # httpd
#     ( 1.044, 1.068, 1.1372),   # nginx
#     ( 1.064, 1.1315, 1.3187),  # redis
#     ( 1.103, 1.0997, 1.2678),  # memcached
#     ( 1.156, 1.1399, 1.2444),  # mysql
# ]
# data_client = [
#     ( 1.0005, 1.001, 1.0017),  # 7zip
#     ( 1.0008, 1.005, 1.0053),  # openssl
#     ( 1.0021, 1.0037, 1.0091), # octave
#     ( 1.0147, 1.0306, 1.0321), # firefox
#     ( 1.0520, 1.0490, 1.1240), # wget
#     # (1, 1.4526, 1.5684, 1.798),   # sqlite
# ]


means_client = myu._mean(data_client, axis=0)
data_client.append(means_client)
print(f"means_client: {means_client}")
    
colors = ['white', c_ebpf_im, c_hhkr_im, c_omnilog_im]
edge_colors = [c_nativce, 'black', 'black', 'black']
hatches = [h_native, '', '', '']
line_widths = [1, 0.75, 0.75, 0.75]

plt.rcParams['hatch.linewidth'] = 0.3

# create fig and ax objects
# set the size of canvas
fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(9, 3))

for ax in [ax1, ax2]:
    border_lw = 1
    ax.spines['bottom'].set_linewidth(border_lw)###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(border_lw)####设置左边坐标轴的粗细
    ax.spines['top'].set_linewidth(0)    
    ax.spines['right'].set_linewidth(border_lw)###设置右边坐标轴的粗细
    ax.tick_params(axis='both', direction='in', length=2.5, width=1.25)
    ax.set_xticklabels([])
    ax.grid(axis='y', linestyle='dotted', linewidth=0.75, zorder=1)

    ax.set_yticklabels([])

ax1.spines['right'].set_linewidth(0)

# ax2.yaxis.set_ticks_position('right')
ax2.spines['right'].set_linewidth(0)

# bar width and interval
bar_width = 0.15
intragroup_interval = 0.04
intergroup_interval = 0.9
# bar group position
positions1 = np.array([0 + i * intergroup_interval for i in range(len(data_server))]) # np.arange(0, len(data_server), step=0.85)
positions2 = np.array([0 + i * intergroup_interval for i in range(len(data_client))]) # np.arange(0, len(data_client), step=0.85)

# bar group offset
group_offsets1 = np.arange(len(data_server[0])) * bar_width
group_offsets2 = np.arange(len(data_client[0])) * bar_width

# draw bar groups
for i in range(len(data_server[0])):
    ax1.bar(positions1 + group_offsets1[i] + intragroup_interval * i, [item[i] for item in data_client], bar_width, 
            color=colors[i+1], edgecolor=edge_colors[i+1], hatch=hatches[i+1], linewidth=line_widths[i+1], label='1',
            zorder=2)

for i in range(len(data_client[0])):
    ax2.bar(positions2 + group_offsets2[i] + intragroup_interval * i, [item[i] for item in data_server], bar_width,
            color=colors[i+1], edgecolor=edge_colors[i+1], hatch=hatches[i+1], linewidth=line_widths[i+1], label='1',
            zorder=2)


# ticks
ax1.set_xlim(-0.2, 5.1)
ax1.set_xticks(positions1 + bar_width / 2 + bar_width)
# ax1.set_yticks([1 + i * 0.1 for i in range(9)])
# ax1.set_ylim(0.95, 1.8)
ax1.set_yticks([1 + i * 0.05 for i in range(8)])
ax1.set_ylim(1, 1.35)

ax2.set_xlim(-0.2, 5.1)
ax2.set_xticks(positions2 + bar_width / 2 + bar_width)
ax2.set_yticks([1 + i * 0.08 for i in range(8)])
ax2.set_ylim(1, 1.56)


plt.subplots_adjust(wspace=0.1, hspace =0) #调整子图间距

# plt.savefig("/Users/chuqi/projects/log-integrity/paper-secure-observability/fig/overhead_comparison_raw.pdf", bbox_inches='tight')
plt.show()


==> fig-scripts/draw_emp_prot.py <==
import matplotlib.pyplot as plt
import matplotlib.patches as mpatches
import matplotlib.patheffects as path_effects
import numpy as np

plt.rcParams['xtick.labelsize'] = 12
plt.rcParams['ytick.labelsize'] = 14
plt.rcParams['hatch.linewidth'] = 0.2

# 对象名称
# names = ['GPT', 'S2PT', 'TZASC', 'Memcpy']

# # 不同大小的比较值
# sizes = ['4KB', '64KB', '256KB', '512KB', '1MB', '4MB']

pad = [0 for i in range(5)]
gpt_walk = [191, 301, 533, 562, 603]#, 961]
s2pt_walk = [245, 233, 561, 1005, 1907]#, 7293]
tzasc_conf = [0, 3900, 3837, 3863, 3943]#, 3909]
el3_memcpy = [24672, 400903, 1583316, 3215020, 6475735]#, 25967263]

gpt_ctx_switch = [2785, 2793, 2810, 2854, 2912]#, 2929]
s2pt_ctx_switch = [2793, 2952, 2838, 2952, 2933]#, 2953]
tzasc_ctx_switch = [0, 1452, 1482, 1469, 1477]#, 1791]

gpt_reg_save = [413, 385, 393, 392, 404]#, 415]
s2pt_reg_save = [468, 477, 498, 495, 489]#, 499]
tzasc_reg_save = [0, 288, 286, 273, 264]#, 271]  
# memcpy_reg_save = [406, 470, 478, 495, 512, 935]

gpt_tlb_inv = [1277, 1276, 1276, 1280, 1281]#, 1283]
s2pt_tlb_inv = [1277, 1276, 1276, 1280, 1281]#, 1283]

gpt_cache_clr = [130, 120, 116, 118, 131]#, 176]
s2pt_cache_clr = [163, 175, 321, 557, 963]#, 3348]


data = {
    
    "ctx-switch": [tzasc_ctx_switch, gpt_ctx_switch, s2pt_ctx_switch, pad],
    "regs-save": [tzasc_reg_save, gpt_reg_save, s2pt_reg_save, pad],
    "tlb-inv": [pad, gpt_tlb_inv, s2pt_tlb_inv, pad],
    "cache-clr": [pad, gpt_cache_clr, s2pt_cache_clr, pad],
    "tzasc-conf": [tzasc_conf, pad, pad, pad],
    "gpt-walk": [pad, gpt_walk, pad, pad],
    "s2pt-walk": [pad, pad, s2pt_walk, pad],
    "el3-memcpy": [pad, pad, pad, el3_memcpy],
    
}

# 示例数据
names = ['GPT', 'S2PT', 'TZASC', 'Memcpy']

# 不同大小的比较值
sizes = ['', '', '', '', '']#, '']

# 示例数据
# data = {
#     "TLB cycle": np.random.randint(10, 20, (4, 6)),
#     "Cache cycle": np.random.randint(20, 30, (4, 6)),
#     "Table walk cycle": np.random.randint(30, 40, (4, 6)),
#     "context switch cycle": np.random.randint(40, 50, (4, 6)),
#     "context restore cycle": np.random.randint(50, 60, (4, 6)),
# }

# 颜色设置
def _rgb(r, g, b):
    return (r/255., g/255., b/255.)

# column colors
tzasc_color = _rgb(243, 193, 193)
gpt_color = _rgb(137, 189, 211)
s2pt_color = _rgb(88, 197, 152)
memcpy_color = _rgb(130, 130, 130)

ctx_switch_color = _rgb(224, 224, 224)

colors = ['none', 'none', 'none', 'none', tzasc_color, gpt_color, s2pt_color, memcpy_color]
alphas = [1, 1, 1, 1, 1, 1, 1, 1]

ctx_switch_h = '//'
reg_save_h = '++++'
tlb_inv_h = 'oooo'
cache_clr_h = 'XXXXXX'
hatches = [ctx_switch_h, reg_save_h, tlb_inv_h, cache_clr_h , '\\', '\\', '\\', '\\']

# hatch colors
ctx_switch_h_color = _rgb(120, 120, 120) 
regs_save_h_color = _rgb(98, 39, 29) # brown
tlb_inv_h_color = _rgb(13, 99, 112)  # grass
cache_clr_h_color = _rgb(175, 157, 202) #_rgb(9, 71, 155) # blue

hatch_colors = [ctx_switch_h_color, regs_save_h_color, tlb_inv_h_color, cache_clr_h_color, 'white', 'white', 'white', 'white']


# 横坐标和宽度的调整
bar_width = 0.15  # 每个柱子的宽度
bar_spacing = 0.02  # 柱子间的空隙
group_spacing = 0.3  # 组间的空隙
group_width = len(names) * (bar_width + bar_spacing) + group_spacing  # 每组柱子的总宽度
ind = np.arange(len(sizes)) * group_width  # 横坐标

fig, ax = plt.subplots(figsize=(9, 4))  # 设定图像大小

ax.set_ylim(0, 8000)

# 绘制堆叠柱状图
for i, name in enumerate(names):
    bottom = np.zeros(len(sizes))  # 为堆叠初始化底部
    for j, (cycle_type, values) in enumerate(data.items()):
        # hatch first
        rects = ax.bar(ind + i * (bar_width + bar_spacing), values[i], bar_width, 
                       label="_nolegend_", hatch=hatches[j],
                       bottom=bottom, color='none' if j != 0 else ctx_switch_color, edgecolor=hatch_colors[j], linewidth=0.2)
        # 创建填充的bar，设置边框颜色，不设置hatch
        rects = ax.bar(ind + i * (bar_width + bar_spacing), values[i], bar_width, 
                       label="_nolegend_", alpha=alphas[j],
                       bottom=bottom, color=colors[j], edgecolor='black', lw=0.45)
        bottom += values[i]
        # # 针对每个柱状图，添加一个新的具有hatch的patch
        # for rect in rects:
        #     height = rect.get_height()
        #     ax.add_patch(mpatches.Rectangle((rect.get_x(), rect.get_y()), rect.get_width(), height, facecolor='none', hatch=hatches[j], edgecolor='white'))

circ1 = mpatches.Patch(facecolor=ctx_switch_color, edgecolor=ctx_switch_h_color, hatch=ctx_switch_h, label='ctx-switch')
circ2 = mpatches.Patch(facecolor='none', edgecolor=regs_save_h_color, hatch=reg_save_h, label='regs-save')
circ3 = mpatches.Patch(facecolor='none', edgecolor=tlb_inv_h_color, hatch=tlb_inv_h, label='tlb-inv')
circ4 = mpatches.Patch(facecolor='none', edgecolor=cache_clr_h_color, hatch=cache_clr_h, label='cache-clr')
circ5 = mpatches.Patch(facecolor=tzasc_color, edgecolor='black', hatch='', label='tzasc-conf')
circ6 = mpatches.Patch(facecolor=gpt_color, edgecolor='black', hatch='', label='gpt-walk')
circ7 = mpatches.Patch(facecolor=s2pt_color, edgecolor='black', hatch='', label='s2pt-walk')
circ8 = mpatches.Patch(facecolor=memcpy_color, edgecolor='black', hatch='', label='el3-memcpy')

legend1 = plt.legend(handles=[circ1, circ2, circ3, circ4, circ5, circ6, circ7, circ8], 
                     prop={'size': 10, 'weight': 'demibold'}, title='', title_fontproperties={'weight':'demibold'}, loc='lower right',
                     ncol=4)
plt.gca().add_artist(legend1)
# second legend

# ax.set_xlabel('Sizes')
# ax.set_ylabel('Cycles')
# ax.set_title('Cycles by size and types for different objects')
# ax.set_xticks(ind + group_width / 2 - (bar_width + bar_spacing) / 2)
ax.set_xticks(ind + (4 * bar_width + 3 * bar_spacing) / 2 - 0.07)  # magic number!
ax.set_xticklabels(sizes)
ax.set_yticklabels([])
# ax.legend()

fig.tight_layout()

plt.show()


==> fig-scripts/draw_lmbench.py <==
import matplotlib.pyplot as plt
import matplotlib.patches as mpatches
import matplotlib.patheffects as path_effects
import numpy as np
from myutils import *
import myutils as myu

data = [
    (1, 1.17, 1.1719, 1.2534),   # file_create
    (1, 1.14, 1.1202, 1.2152),   # file_delete
    (1, 1.038, 1.0462, 1.0713),  # fork+exit
    (1, 2.2068, 2.4694, 2.9991), # stat
    (1, 9.1174, 10.84, 14.1512), # syscall (null)
    (1, 5.3, 6.16, 7.852),       # read
    (1, 6.4, 7.47, 9.6189),      # write
    (1, 1.53, 1.65, 1.9409),     # open + close         
]

means = myu._geomean(data, axis=0)

data.append(means)
print(f"means: {means}")
# 颜色
edge_colors = [c_nativce, c_ebpf, c_hhkr_gpt, c_hhkr_mcpy]
hatches = [h_native, h_ebpf, h_hhkr_gpt, h_hhkr_mcpy]

# 提取每个组的数据
file_create = data

# 创建图形和坐标轴对象，并设置画布大小
fig, ax = plt.subplots(figsize=(9, 4))

# 设置柱子的宽度
bar_width = 0.15
interval = 0.02

# 设置每组柱子的位置
positions = np.arange(len(data))

# 计算每组柱子的偏移量
group_offsets = np.arange(len(file_create[0])) * bar_width

# 循环绘制每组柱子
for i in range(len(file_create[0])):
    ax.bar(positions + group_offsets[i] + interval * i, [item[i] for item in file_create], bar_width, 
           color='white', edgecolor=edge_colors[i], hatch=hatches[i], linewidth=1, label='1',
           zorder=2)


plt.rcParams['hatch.linewidth'] = 0.4

border_lw = 1
ax.spines['bottom'].set_linewidth(border_lw);###设置底部坐标轴的粗细
ax.spines['left'].set_linewidth(border_lw);####设置左边坐标轴的粗细
ax.spines['right'].set_linewidth(0);###设置右边坐标轴的粗细
ax.spines['top'].set_linewidth(0)



ax.tick_params(axis='both', direction='in', length=3, width=1.25)

ax.grid(axis='y', linestyle='dotted', linewidth=0.75, zorder=1)
# 设置坐标轴标签和标题
# ax.set_xlabel('Groups')
# ax.set_ylabel('Values')
# ax.set_title('Bar Chart with 8 Groups and 4 Bars per Group')

# 设置图例
# ax.legend()

# 设置 y 轴为对数尺度
# ax.set_yscale('log')

# 设置 y 轴刻度
ax.set_xlim(-0.4, 9)
ax.set_xticks(positions + bar_width / 2 + bar_width)
ax.set_ylim(0, 15)
# ax.set_yticks()
ax.set_yticklabels([])
ax.set_xticklabels([])

plt.savefig("/Users/chuqi/projects/log-integrity/paper-secure-observability/fig/overhead_lmbench_raw.pdf", bbox_inches='tight')# 显示图形
plt.show()


==> fig-scripts/draw_lmbench_1.py <==
import matplotlib.pyplot as plt
import matplotlib.patches as mpatches
import matplotlib.patheffects as path_effects
import numpy as np
from myutils import *
import myutils as myu

data = [
    (1, 1.17, 1.1719),#, 1.2534),   # file_create
    (1, 1.14, 1.1202),#, 1.2152),   # file_delete
    (1, 1.038, 1.0462),#, 1.0713),  # fork+exit
    (1, 2.2068, 2.4694),#, 2.9991), # stat
    (1, 9.1174, 10.84),#, 14.1512), # syscall (null)
    (1, 5.3, 6.16),#, 7.852),       # read
    (1, 6.4, 7.47),#, 9.6189),      # write
    (1, 1.53, 1.65),#, 1.9409),     # open + close         
]

means = myu._geomean(data, axis=0)

data.append(means)
print(f"means: {means}")
# 颜色
edge_colors = [c_nativce, c_ebpf, c_hhkr_gpt, c_hhkr_mcpy]
hatches = [h_native, h_ebpf, h_hhkr_gpt, h_hhkr_mcpy]

# 提取每个组的数据
file_create = data

# 创建图形和坐标轴对象，并设置画布大小
fig, ax = plt.subplots(figsize=(9, 3))

# 设置柱子的宽度
bar_width = 0.15
interval = 0.037

# 设置每组柱子的位置
positions = np.arange(len(data))

# 计算每组柱子的偏移量
group_offsets = np.arange(len(file_create[0])) * bar_width

# 循环绘制每组柱子
for i in range(len(file_create[0])):
    ax.bar(positions + group_offsets[i] + interval * i, [item[i] for item in file_create], bar_width, 
           color='white', edgecolor=edge_colors[i], hatch=hatches[i], linewidth=1, label='1',
           zorder=2)


plt.rcParams['hatch.linewidth'] = 0.4

border_lw = 1
ax.spines['bottom'].set_linewidth(border_lw);###设置底部坐标轴的粗细
ax.spines['left'].set_linewidth(border_lw);####设置左边坐标轴的粗细
ax.spines['right'].set_linewidth(0);###设置右边坐标轴的粗细
ax.spines['top'].set_linewidth(0)



ax.tick_params(axis='both', direction='in', length=3, width=1.25)

ax.grid(axis='y', linestyle='dotted', linewidth=0.75, zorder=1)

# 设置 y 轴刻度
ax.set_xlim(-0.3, 8.6)
ax.set_xticks(positions + bar_width / 2 + bar_width)
ax.set_ylim(0, 12)
# ax.set_yticks()
ax.set_yticklabels([])
ax.set_xticklabels([])

plt.savefig("/Users/chuqi/projects/log-integrity/paper-secure-observability/fig/overhead_lmbench_raw.pdf", bbox_inches='tight')# 显示图形
plt.show()


==> fig-scripts/draw_lmbench_full.py <==
import matplotlib.pyplot as plt
import matplotlib.patches as mpatches
import matplotlib.patheffects as path_effects
import numpy as np
from myutils import *
import myutils as myu

data = [
    # Native, GPT, MCPY, OmniLog, S2PT
    [1.17, 1.1719, 1.2534, 1.9556, 1.213],   # file_create
    [1.14, 1.1202, 1.2152, 1.4603, 1.131],   # file_delete
    [1.038, 1.0462, 1.0713, 1.0587, 1.063],  # fork+exit
    [2.2068, 2.4694, 2.9991, 2.877, 2.48], # stat
    [9.1174, 10.84, 12.1512, 12.7255, 10.92], # syscall (null)
    [5.3, 6.16, 7.1052, 7.1858, 6.09],       # read
    [6.4, 7.47, 8.6189, 8.674, 7.76],      # write
    [1.53, 1.65, 1.7409, 1.7846, 1.59],     # open + close         
]

means = myu._geomean(data, axis=0)

data.append(list(means))
print(f"means: {means}")
# 颜色
edge_colors = [c_ebpf, 'black', c_hhkr_mcpy, c_hhkr_gpt]
hatches = [h_ebpf, '', h_hhkr_mcpy, h_hhkr_gpt]
colors = ['white', c_hhkr_im, 'white', 'white']

# 提取每个组的数据
file_create = data
# order ->
#  Native, OmniLog, MCPY, GPT, S2PT
for row in file_create:
    row[1], row[2], row[3] = row[3], row[2], row[1]
for original_array in [edge_colors, hatches, colors]:
    original_array[1:] = original_array[:0:-1]

# add S2PT
edge_colors.append('black')
hatches.append('')
colors.append(c_ebpf_im)

# 创建图形和坐标轴对象，并设置画布大小
fig, ax = plt.subplots(figsize=(9, 4))

# 设置柱子的宽度
bar_width = 0.12
interval = 0.02

# 设置每组柱子的位置
positions = np.arange(len(data))

# 计算每组柱子的偏移量
group_offsets = np.arange(len(file_create[0])) * bar_width

# 循环绘制每组柱子
for i in range(len(file_create[0])):
    ax.bar(positions + group_offsets[i] + interval * i, [item[i] for item in file_create], bar_width, 
           color=colors[i], edgecolor=edge_colors[i], hatch=hatches[i], linewidth=1, label='1',
           zorder=2)


plt.rcParams['hatch.linewidth'] = 0.4

border_lw = 1
ax.spines['bottom'].set_linewidth(border_lw);###设置底部坐标轴的粗细
ax.spines['left'].set_linewidth(border_lw);####设置左边坐标轴的粗细
ax.spines['right'].set_linewidth(border_lw);###设置右边坐标轴的粗细
ax.spines['top'].set_linewidth(border_lw)



ax.tick_params(axis='both', direction='in', length=3, width=1.25)

ax.grid(axis='y', linestyle='dotted', linewidth=0.75, zorder=1)
# 设置坐标轴标签和标题
# ax.set_xlabel('Groups')
# ax.set_ylabel('Values')
# ax.set_title('Bar Chart with 8 Groups and 4 Bars per Group')

# 设置图例
# ax.legend()

# 设置 y 轴为对数尺度
# ax.set_yscale('log')

# 设置 y 轴刻度
ax.set_xlim(-0.4, 9)
ax.set_xticks(positions + bar_width / 2 + bar_width)
ax.set_ylim(0, 14)
# ax.set_yticks()
ax.set_yticklabels([])
ax.set_xticklabels([])

plt.savefig("/Users/chuqi/projects/log-integrity/paper-secure-observability/fig/overhead_lmbench_full_raw.pdf", bbox_inches='tight')# 显示图形
plt.show()


==> fig-scripts/draw_patch.py <==
import matplotlib.pyplot as plt
import matplotlib.patches as mpatches
import matplotlib.patheffects as path_effects
import numpy as np
from myutils import *

fig, ax = plt.subplots(figsize=(1, 1))

plt.rcParams['hatch.linewidth'] = 0.4

circ1 = mpatches.Rectangle((0.05, 0.05), 0.09, 0.04, facecolor='none', edgecolor=c_native, hatch='x')
circ2 = mpatches.Rectangle((0.05, 0.05), 0.09, 0.04, facecolor='none', edgecolor=c_ebpf, hatch=h_ebpf)
circ3 = mpatches.Rectangle((0.05, 0.05), 0.09, 0.04, facecolor='none', edgecolor=c_hhkr_gpt, hatch=h_hhkr_gpt)
circ4 = mpatches.Rectangle((0.05, 0.05), 0.09, 0.04, facecolor='none', edgecolor=c_hhkr_mcpy, hatch=h_hhkr_mcpy)

circ5 = mpatches.Rectangle((0.05, 0.05), 0.09, 0.04, facecolor=c_hhkr_im, edgecolor='black', hatch='')
circ6 = mpatches.Rectangle((0.05, 0.05), 0.09, 0.04, facecolor=c_omnilog_im, edgecolor='black', hatch='')
circ7 = mpatches.Rectangle((0.05, 0.05), 0.09, 0.04, facecolor=c_ebpf_im, edgecolor='black', hatch='')
# circ8 = mpatches.Rectangle((0.05, 0.05), 0.09, 0.04, facecolor=c_ebpf_im, edgecolor='black', hatch='')


circ7 = mpatches.Rectangle((0.05, 0.05), 0.09, 0.04, facecolor=c_hhkr_gpt_15ms, edgecolor='black', hatch='')
ax.add_patch(circ7)

ax.set_xlim(0, 0.15)
ax.set_ylim(0, 0.15)

ax.axis('off')

plt.savefig("/Users/chuqi/projects/log-integrity/paper-secure-observability/fig/ebpf_im_patch.pdf", bbox_inches='tight')# 显示图形
plt.show()

==> fig-scripts/draw_realworld.py <==
import matplotlib.pyplot as plt
import matplotlib.patches as mpatches
import matplotlib.patheffects as path_effects
import numpy as np
from myutils import *
import myutils as myu

data_server = [
    ( 1.017, 1.0608, 1.096),   # httpd
    ( 1.044, 1.068, 1.1372),   # nginx
    ( 1.064, 1.1315, 1.3187),  # redis
    ( 1.103, 1.0997, 1.2678),  # memcached
    ( 1.156, 1.1399, 1.2444),  # mysql
]

means_server = myu._geomean(data_server, axis=0)
data_server.append(means_server)
print(f"means_server: {means_server}")

data_client = [
    ( 1.0005, 1.001, 1.0017),  # 7zip
    ( 1.0008, 1.005, 1.0053),  # openssl
    ( 1.0021, 1.0037, 1.0091), # octave
    ( 1.0147, 1.0306, 1.0321), # firefox
    ( 1.0520, 1.0490, 1.1240), # wget
    # (1, 1.4526, 1.5684, 1.798),   # sqlite
]
means_client = tuple(np.mean(data_client, axis=0))
data_client.append(means_client)
print(f"means_client: {means_client}")
    
# 颜色
edge_colors = [c_nativce, c_ebpf, c_hhkr_gpt, c_hhkr_mcpy]
hatches = [h_native, h_ebpf, h_hhkr_gpt, h_hhkr_mcpy]

plt.rcParams['hatch.linewidth'] = 0.3

# 创建图形和坐标轴对象，并设置画布大小
fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(9, 3))

for ax in [ax1, ax2]:
    border_lw = 1
    ax.spines['bottom'].set_linewidth(border_lw)###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(border_lw)####设置左边坐标轴的粗细
    ax.spines['top'].set_linewidth(0)    
    ax.spines['right'].set_linewidth(border_lw)###设置右边坐标轴的粗细
    ax.tick_params(axis='both', direction='in', length=2.5, width=1.25)
    ax.set_xticklabels([])
    ax.grid(axis='y', linestyle='dotted', linewidth=0.75, zorder=1)

    ax.set_yticklabels([])

ax1.spines['right'].set_linewidth(0)

# ax2.yaxis.set_ticks_position('right')
ax2.spines['right'].set_linewidth(0)

# 设置柱子的宽度
bar_width = 0.15
intragroup_interval = 0.04
intergroup_interval = 0.9
# 设置每组柱子的位置
positions1 = np.array([0 + i * intergroup_interval for i in range(len(data_server))]) # np.arange(0, len(data_server), step=0.85)
positions2 = np.array([0 + i * intergroup_interval for i in range(len(data_client))]) # np.arange(0, len(data_client), step=0.85)

# 计算每组柱子的偏移量
group_offsets1 = np.arange(len(data_server[0])) * bar_width
group_offsets2 = np.arange(len(data_client[0])) * bar_width

# 循环绘制每组柱子
for i in range(len(data_server[0])):
    ax1.bar(positions1 + group_offsets1[i] + intragroup_interval * i, [item[i] for item in data_client], bar_width, 
            color='white', edgecolor=edge_colors[i+1], hatch=hatches[i+1], linewidth=1, label='1',
            zorder=2)

for i in range(len(data_client[0])):
    ax2.bar(positions2 + group_offsets2[i] + intragroup_interval * i, [item[i] for item in data_server], bar_width,
            color='white', edgecolor=edge_colors[i+1], hatch=hatches[i+1], linewidth=1, label='1',
            zorder=2)


# 设置 y 轴刻度
ax1.set_xlim(-0.2, 5.1)
ax1.set_xticks(positions1 + bar_width / 2 + bar_width)
# ax1.set_yticks([1 + i * 0.1 for i in range(9)])
# ax1.set_ylim(0.95, 1.8)
ax1.set_yticks([1 + i * 0.05 for i in range(8)])
ax1.set_ylim(1, 1.35)

ax2.set_xlim(-0.2, 5.1)
ax2.set_xticks(positions2 + bar_width / 2 + bar_width)
ax2.set_yticks([1 + i * 0.05 for i in range(8)])
ax2.set_ylim(1, 1.35)


plt.subplots_adjust(wspace=0.1, hspace =0)#调整子图间距



plt.savefig("/Users/chuqi/projects/log-integrity/paper-secure-observability/fig/overhead_realworld_raw.pdf", bbox_inches='tight')# 显示图形
plt.show()


==> fig-scripts/draw_realworld_1ms_15ms.py <==
import matplotlib.pyplot as plt
import matplotlib.patches as mpatches
import matplotlib.patheffects as path_effects
import numpy as np
from myutils import *
import myutils as myu

data_server = [
    # [1.001, 1.0008],  # 7zip
    # # [1.0005, 1.001, 1.0017, 1.0019, 1.001],  # 7zip

    # [1.005, 1.0031], # openssl
    # # [1.0008, 1.005, 1.0053, 1.0036, 1.0052],  # openssl

    # [1.0037, 1.0033],
    # # [1.0021, 1.0037, 1.0091, 1.028, 1.0056], # octave
    
    # [1.0306, 1.0259],
    # #[1.0147, 1.0306, 1.0321, 1.0345, 1.031], # firefox
    
    # [1.0490, 1.0437],

     # native, hhk, hhk-mcpy, omnilog, s2pt
     # hhk-1ms hhk-15ms
     [1.0608, 1.0513],
     #[1.017, 1.0608, 1.096, 1.07, 1.045],   # httpd

     [1.068, 1.057],
    #  [1.044, 1.068, 1.1372, 1.154, 1.051],   # nginx
     
     [1.1315, 1.1177],
    #  [1.064, 1.1315, 1.3187, 1.526, 1.129],  # redis
     
     [1.0997, 1.091],
    #  [1.103, 1.0997, 1.2678, 1.2832, 1.107],  # memcached
     
     [1.1399, 1.1259],
    #  [1.156, 1.1399, 1.2444, 1.2702, 1.16],  # mysql
]

means_server = myu._geomean(data_server, axis=0)
data_server.append(list(means_server))
print(f"means_server: {means_server}")

data_client = [
    # native, hhk, hhk-mcpy, omnilog, s2pt
    # hhk-1ms hhk-15ms
    [1.001, 1.0008],  # 7zip
    # [1.0005, 1.001, 1.0017, 1.0019, 1.001],  # 7zip

    [1.005, 1.0031], # openssl
    # [1.0008, 1.005, 1.0053, 1.0036, 1.0052],  # openssl

    [1.0037, 1.0033],
    # [1.0021, 1.0037, 1.0091, 1.028, 1.0056], # octave
    
    [1.0306, 1.0259],
    #[1.0147, 1.0306, 1.0321, 1.0345, 1.031], # firefox
    
    [1.0490, 1.0437],
]
means_client = tuple(np.mean(data_client, axis=0))
data_client.append(list(means_client))
print(f"means_client: {means_client}")


means_all = myu._geomean(data_server + data_client, axis=0)
overhead_15_over_1 = means_all[1] / means_all[0]

print(f"overhead_15_over_1: {overhead_15_over_1}")

# 颜色
edge_colors = ['black', 'black']
col_colors = [c_hhkr_im, c_hhkr_gpt_15ms]
hatches = ['', '']

hatches.append('')

plt.rcParams['hatch.linewidth'] = 0.3

# 创建图形和坐标轴对象，并设置画布大小
fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(9, 4))

for ax in [ax1, ax2]:
    border_lw = 1
    ax.spines['bottom'].set_linewidth(border_lw)###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(border_lw)####设置左边坐标轴的粗细
    ax.spines['top'].set_linewidth(border_lw)    
    ax.spines['right'].set_linewidth(border_lw)###设置右边坐标轴的粗细
    ax.tick_params(axis='both', direction='in', length=2.5, width=1.25)
    ax.set_xticklabels([])
    ax.grid(axis='y', linestyle='dotted', linewidth=0.75, zorder=1)

    ax.set_yticklabels([])

# ax1.spines['right'].set_linewidth(0)

# ax2.yaxis.set_ticks_position('right')
# ax2.spines['right'].set_linewidth(0)

# 设置柱子的宽度
bar_width = 0.2
intragroup_interval = 0.03
intergroup_interval = 0.95
# 设置每组柱子的位置
positions1 = np.array([0 + i * intergroup_interval for i in range(len(data_server))]) # np.arange(0, len(data_server), step=0.85)
positions2 = np.array([0 + i * intergroup_interval for i in range(len(data_client))]) # np.arange(0, len(data_client), step=0.85)

# 计算每组柱子的偏移量
group_offsets1 = np.arange(len(data_server[0])) * bar_width
group_offsets2 = np.arange(len(data_client[0])) * bar_width

# 循环绘制每组柱子
for i in range(len(data_server[0])):
    ax1.bar(positions1 + group_offsets1[i] + intragroup_interval * i, [item[i] for item in data_client], bar_width, 
            color=col_colors[i], edgecolor=edge_colors[i], hatch=hatches[i], linewidth=1, label='1',
            zorder=2)

for i in range(len(data_client[0])):
    ax2.bar(positions2 + group_offsets2[i] + intragroup_interval * i, [item[i] for item in data_server], bar_width,
            color=col_colors[i], edgecolor=edge_colors[i], hatch=hatches[i], linewidth=1, label='1',
            zorder=2)


# 设置 y 轴刻度
ax1.set_xlim(-0.4, 5.3)
ax1.set_xticks(positions1 + bar_width / 2 + bar_width)
# ax1.set_yticks([1 + i * 0.1 for i in range(9)])
# ax1.set_ylim(0.95, 1.8)
ax1.set_yticks([1 + i * 0.015 for i in range(4)])
ax1.set_ylim(1, 1.06)

ax2.set_xlim(-0.4, 5.3)
ax2.set_xticks(positions2 + bar_width / 2 + bar_width)
ax2.set_yticks([1 + i * 0.04 for i in range(4)])
ax2.set_ylim(1, 1.16)



plt.subplots_adjust(wspace=0.08, hspace =0)#调整子图间距



plt.savefig("/Users/chuqi/projects/log-integrity/paper-secure-observability/fig/overhead_realworld_1ms_15ms_raw.pdf", bbox_inches='tight')# 显示图形
plt.show()


==> fig-scripts/draw_realworld_1ms_15ms_sig.py <==
import matplotlib.pyplot as plt
import matplotlib.patches as mpatches
import matplotlib.patheffects as path_effects
import numpy as np
from myutils import *
import myutils as myu

data_server = [
    [1.001, 1.0008],  # 7zip
    # [1.0005, 1.001, 1.0017, 1.0019, 1.001],  # 7zip

    [1.005, 1.0031], # openssl
    # [1.0008, 1.005, 1.0053, 1.0036, 1.0052],  # openssl

    [1.0037, 1.0033],
    # [1.0021, 1.0037, 1.0091, 1.028, 1.0056], # octave
    
    [1.0306, 1.0209],
    #[1.0147, 1.0306, 1.0321, 1.0345, 1.031], # firefox
    
    [1.0490, 1.0437],

     # native, hhk, hhk-mcpy, omnilog, s2pt
     # hhk-1ms hhk-15ms
     [1.0608, 1.0503],
     #[1.017, 1.0608, 1.096, 1.07, 1.045],   # httpd

     [1.068, 1.056],
    #  [1.044, 1.068, 1.1372, 1.154, 1.051],   # nginx
     
     [1.1315, 1.1127],
    #  [1.064, 1.1315, 1.3187, 1.526, 1.129],  # redis
     
     [1.0997, 1.091],
    #  [1.103, 1.0997, 1.2678, 1.2832, 1.107],  # memcached
     
     [1.1399, 1.1259],
    #  [1.156, 1.1399, 1.2444, 1.2702, 1.16],  # mysql
]

means_server = myu._geomean(data_server, axis=0)
data_server.append(list(means_server))
print(f"means_server: {means_server}")

# data_client = [
#     # native, hhk, hhk-mcpy, omnilog, s2pt
#     # hhk-1ms hhk-15ms
#     [1.001, 1.0008],  # 7zip
#     # [1.0005, 1.001, 1.0017, 1.0019, 1.001],  # 7zip

#     [1.005, 1.0031], # openssl
#     # [1.0008, 1.005, 1.0053, 1.0036, 1.0052],  # openssl

#     [1.0037, 1.0033],
#     # [1.0021, 1.0037, 1.0091, 1.028, 1.0056], # octave
    
#     [1.0306, 1.0259],
#     #[1.0147, 1.0306, 1.0321, 1.0345, 1.031], # firefox
    
#     [1.0490, 1.0437],
#     # [1.0520, 1.0490, 1.1240, 1.32, 1.066], # wget
#     # (1, 1.4526, 1.5684, 1.798),   # sqlite
# ]
# means_client = tuple(np.mean(data_client, axis=0))
# data_client.append(list(means_client))
# print(f"means_client: {means_client}")


# means_all = myu._geomean(data_server + data_client, axis=0)
# overhead_15_over_1 = means_all[1] / means_all[0]

# print(f"overhead_15_over_1: {overhead_15_over_1}")

# 颜色
edge_colors = ['black', 'black']
col_colors = [c_hhkr_im, c_hhkr_gpt_15ms]
hatches = ['', '']

hatches.append('')

plt.rcParams['hatch.linewidth'] = 0.3

# 创建图形和坐标轴对象，并设置画布大小
# fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(9, 4))

fig, ax = plt.subplots(figsize=(9, 4))


border_lw = 1
ax.spines['bottom'].set_linewidth(border_lw)###设置底部坐标轴的粗细
ax.spines['left'].set_linewidth(border_lw)####设置左边坐标轴的粗细
ax.spines['top'].set_linewidth(border_lw)    
ax.spines['right'].set_linewidth(border_lw)###设置右边坐标轴的粗细
ax.tick_params(axis='both', direction='in', length=2.5, width=1.25)
ax.set_xticklabels([])
ax.grid(axis='y', linestyle='dotted', linewidth=0.75, zorder=1)

ax.set_yticklabels([])

# ax1.spines['right'].set_linewidth(0)

# ax2.yaxis.set_ticks_position('right')
# ax2.spines['right'].set_linewidth(0)

# 设置柱子的宽度
bar_width = 0.2
intragroup_interval = 0.03
intergroup_interval = 0.95
# 设置每组柱子的位置
positions1 = np.array([0 + i * intergroup_interval for i in range(len(data_server))]) # np.arange(0, len(data_server), step=0.85)
# positions2 = np.array([0 + i * intergroup_interval for i in range(len(data_client))]) # np.arange(0, len(data_client), step=0.85)

# 计算每组柱子的偏移量
group_offsets1 = np.arange(len(data_server[0])) * bar_width
# group_offsets2 = np.arange(len(data_client[0])) * bar_width

# 循环绘制每组柱子
for i in range(len(data_server[0])):
    ax.bar(positions1 + group_offsets1[i] + intragroup_interval * i, [item[i] for item in data_server], bar_width, 
            color=col_colors[i], edgecolor=edge_colors[i], hatch=hatches[i], linewidth=1, label='1',
            zorder=2)

# for i in range(len(data_client[0])):
#     ax2.bar(positions2 + group_offsets2[i] + intragroup_interval * i, [item[i] for item in data_server], bar_width,
#             color=col_colors[i], edgecolor=edge_colors[i], hatch=hatches[i], linewidth=1, label='1',
#             zorder=2)


# 设置 y 轴刻度
ax.set_xlim(-0.4, 10.1)
ax.set_xticks(positions1 + bar_width / 2 + bar_width)
# ax1.set_yticks([1 + i * 0.1 for i in range(9)])
# ax1.set_ylim(0.95, 1.8)
ax.set_yticks([1 + i * 0.02 for i in range(8)])
ax.set_ylim(1, 1.16)

# ax2.set_xlim(-0.4, 5.3)
# ax2.set_xticks(positions2 + bar_width / 2 + bar_width)
# ax2.set_yticks([1 + i * 0.04 for i in range(4)])
# ax2.set_ylim(1, 1.16)



plt.subplots_adjust(wspace=0.08, hspace =0)#调整子图间距



plt.savefig("/Users/chuqi/projects/log-integrity/paper-secure-observability/fig/overhead_realworld_1ms_15ms_raw.pdf", bbox_inches='tight')# 显示图形
plt.show()


==> fig-scripts/draw_realworld_full.py <==
import matplotlib.pyplot as plt
import matplotlib.patches as mpatches
import matplotlib.patheffects as path_effects
import numpy as np
from myutils import *
import myutils as myu

data_server = [
     # native, hhk, hhk-mcpy, omnilog, s2pt
     [1.017, 1.0608, 1.096, 1.07, 1.045],   # httpd
     [1.044, 1.068, 1.1372, 1.154, 1.051],   # nginx
     [1.064, 1.1315, 1.3187, 1.526, 1.129],  # redis
     [1.103, 1.0997, 1.2678, 1.2832, 1.107],  # memcached
     [1.156, 1.1399, 1.2444, 1.2702, 1.16],  # mysql
]

means_server = myu._geomean(data_server, axis=0)
data_server.append(list(means_server))
print(f"means_server: {means_server}")

data_client = [
    # native, hhk, hhk-mcpy, omnilog, s2pt
    [1.0005, 1.001, 1.0017, 1.0019, 1.001],  # 7zip
    [1.0008, 1.005, 1.0053, 1.0036, 1.0052],  # openssl
    [1.0021, 1.0037, 1.0091, 1.028, 1.0056], # octave
    [1.0147, 1.0306, 1.0321, 1.0345, 1.031], # firefox
    [1.0520, 1.0490, 1.1240, 1.32, 1.066], # wget
    # (1, 1.4526, 1.5684, 1.798),   # sqlite
]
means_client = tuple(np.mean(data_client, axis=0))
data_client.append(list(means_client))
print(f"means_client: {means_client}")
    
# 颜色
edge_colors = [c_ebpf, 'black', c_hhkr_mcpy, c_hhkr_gpt]
col_colors = ['white', c_hhkr_im, 'white', 'white']
hatches = [h_ebpf, '', h_hhkr_mcpy, h_hhkr_gpt]

# reorder
for row in data_server:
    row[1], row[2], row[3] = row[3], row[2], row[1]
for row in data_client:
    row[1], row[2], row[3] = row[3], row[2], row[1]

for original_array in [edge_colors, hatches, col_colors]:
    original_array[1:] = original_array[:0:-1]

edge_colors.append('black')
col_colors.append(c_ebpf_im)
hatches.append('')

plt.rcParams['hatch.linewidth'] = 0.3

# 创建图形和坐标轴对象，并设置画布大小
fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(9, 4))

for ax in [ax1, ax2]:
    border_lw = 1
    ax.spines['bottom'].set_linewidth(border_lw)###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(border_lw)####设置左边坐标轴的粗细
    ax.spines['top'].set_linewidth(border_lw)    
    ax.spines['right'].set_linewidth(border_lw)###设置右边坐标轴的粗细
    ax.tick_params(axis='both', direction='in', length=2.5, width=1.25)
    ax.set_xticklabels([])
    ax.grid(axis='y', linestyle='dotted', linewidth=0.75, zorder=1)

    ax.set_yticklabels([])

# ax1.spines['right'].set_linewidth(0)

# ax2.yaxis.set_ticks_position('right')
# ax2.spines['right'].set_linewidth(0)

# 设置柱子的宽度
bar_width = 0.128
intragroup_interval = 0.03
intergroup_interval = 0.95
# 设置每组柱子的位置
positions1 = np.array([0 + i * intergroup_interval for i in range(len(data_server))]) # np.arange(0, len(data_server), step=0.85)
positions2 = np.array([0 + i * intergroup_interval for i in range(len(data_client))]) # np.arange(0, len(data_client), step=0.85)

# 计算每组柱子的偏移量
group_offsets1 = np.arange(len(data_server[0])) * bar_width
group_offsets2 = np.arange(len(data_client[0])) * bar_width

# 循环绘制每组柱子
for i in range(len(data_server[0])):
    ax1.bar(positions1 + group_offsets1[i] + intragroup_interval * i, [item[i] for item in data_client], bar_width, 
            color=col_colors[i], edgecolor=edge_colors[i], hatch=hatches[i], linewidth=1, label='1',
            zorder=2)

for i in range(len(data_client[0])):
    ax2.bar(positions2 + group_offsets2[i] + intragroup_interval * i, [item[i] for item in data_server], bar_width,
            color=col_colors[i], edgecolor=edge_colors[i], hatch=hatches[i], linewidth=1, label='1',
            zorder=2)


# 设置 y 轴刻度
ax1.set_xlim(-0.15, 5.6)
ax1.set_xticks(positions1 + bar_width / 2 + bar_width)
# ax1.set_yticks([1 + i * 0.1 for i in range(9)])
# ax1.set_ylim(0.95, 1.8)
ax1.set_yticks([1 + i * 0.05 for i in range(8)])
ax1.set_ylim(1, 1.35)

ax2.set_xlim(-0.15, 5.6)
ax2.set_xticks(positions2 + bar_width / 2 + bar_width)
ax2.set_yticks([1 + i * 0.08 for i in range(8)])
ax2.set_ylim(1, 1.56)



plt.subplots_adjust(wspace=0.08, hspace =0)#调整子图间距



plt.savefig("/Users/chuqi/projects/log-integrity/paper-secure-observability/fig/overhead_realworld_full_raw.pdf", bbox_inches='tight')# 显示图形
plt.show()


==> fig-scripts/draw_realworld_whole_full.py <==
import matplotlib.pyplot as plt
import matplotlib.patches as mpatches
import matplotlib.patheffects as path_effects
import numpy as np
from myutils import *
import myutils as myu

data_server = [
     # native, hhk, hhk-mcpy, omnilog, s2pt
    [1.0005, 1.001, 1.0017, 1.0019, 1.001],  # 7zip
    [1.0008, 1.005, 1.0053, 1.0036, 1.0052],  # openssl
    [1.0021, 1.0037, 1.0091, 1.028, 1.0056], # octave
    [1.0147, 1.0306, 1.0321, 1.0345, 1.031], # firefox
    [1.0520, 1.0490, 1.1240, 1.32, 1.066], # wget
    # (1, 1.4526, 1.5684, 1.798),   # sqlite
     [1.017, 1.0608, 1.096, 1.07, 1.045],   # httpd
     [1.044, 1.068, 1.1372, 1.154, 1.051],   # nginx
     [1.064, 1.1315, 1.3187, 1.526, 1.129],  # redis
     [1.103, 1.0997, 1.2678, 1.2832, 1.107],  # memcached
     [1.156, 1.1399, 1.2444, 1.2702, 1.16],  # mysql
]

means_server = myu._geomean(data_server, axis=0)
data_server.append(list(means_server))
print(f"means_server: {means_server}")

exit(0)

data_client = [
    # native, hhk, hhk-mcpy, omnilog, s2pt
    [1.0005, 1.001, 1.0017, 1.0019, 1.001],  # 7zip
    [1.0008, 1.005, 1.0053, 1.0036, 1.0052],  # openssl
    [1.0021, 1.0037, 1.0091, 1.028, 1.0056], # octave
    [1.0147, 1.0306, 1.0321, 1.0345, 1.031], # firefox
    [1.0520, 1.0490, 1.1240, 1.32, 1.066], # wget
    # (1, 1.4526, 1.5684, 1.798),   # sqlite
]
means_client = tuple(np.mean(data_client, axis=0))
data_client.append(list(means_client))
print(f"means_client: {means_client}")
    
# 颜色
edge_colors = [c_ebpf, 'black', c_hhkr_mcpy, c_hhkr_gpt]
col_colors = ['white', c_hhkr_im, 'white', 'white']
hatches = [h_ebpf, '', h_hhkr_mcpy, h_hhkr_gpt]

# reorder
for row in data_server:
    row[1], row[2], row[3] = row[3], row[2], row[1]
for row in data_client:
    row[1], row[2], row[3] = row[3], row[2], row[1]

for original_array in [edge_colors, hatches, col_colors]:
    original_array[1:] = original_array[:0:-1]

edge_colors.append('black')
col_colors.append(c_ebpf_im)
hatches.append('')

plt.rcParams['hatch.linewidth'] = 0.3

# 创建图形和坐标轴对象，并设置画布大小
fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(9, 4))

for ax in [ax1, ax2]:
    border_lw = 1
    ax.spines['bottom'].set_linewidth(border_lw)###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(border_lw)####设置左边坐标轴的粗细
    ax.spines['top'].set_linewidth(border_lw)    
    ax.spines['right'].set_linewidth(border_lw)###设置右边坐标轴的粗细
    ax.tick_params(axis='both', direction='in', length=2.5, width=1.25)
    ax.set_xticklabels([])
    ax.grid(axis='y', linestyle='dotted', linewidth=0.75, zorder=1)

    ax.set_yticklabels([])

# ax1.spines['right'].set_linewidth(0)

# ax2.yaxis.set_ticks_position('right')
# ax2.spines['right'].set_linewidth(0)

# 设置柱子的宽度
bar_width = 0.128
intragroup_interval = 0.03
intergroup_interval = 0.95
# 设置每组柱子的位置
positions1 = np.array([0 + i * intergroup_interval for i in range(len(data_server))]) # np.arange(0, len(data_server), step=0.85)
positions2 = np.array([0 + i * intergroup_interval for i in range(len(data_client))]) # np.arange(0, len(data_client), step=0.85)

# 计算每组柱子的偏移量
group_offsets1 = np.arange(len(data_server[0])) * bar_width
group_offsets2 = np.arange(len(data_client[0])) * bar_width

# 循环绘制每组柱子
for i in range(len(data_server[0])):
    ax1.bar(positions1 + group_offsets1[i] + intragroup_interval * i, [item[i] for item in data_client], bar_width, 
            color=col_colors[i], edgecolor=edge_colors[i], hatch=hatches[i], linewidth=1, label='1',
            zorder=2)

for i in range(len(data_client[0])):
    ax2.bar(positions2 + group_offsets2[i] + intragroup_interval * i, [item[i] for item in data_server], bar_width,
            color=col_colors[i], edgecolor=edge_colors[i], hatch=hatches[i], linewidth=1, label='1',
            zorder=2)


# 设置 y 轴刻度
ax1.set_xlim(-0.15, 5.6)
ax1.set_xticks(positions1 + bar_width / 2 + bar_width)
# ax1.set_yticks([1 + i * 0.1 for i in range(9)])
# ax1.set_ylim(0.95, 1.8)
ax1.set_yticks([1 + i * 0.05 for i in range(8)])
ax1.set_ylim(1, 1.35)

ax2.set_xlim(-0.15, 5.6)
ax2.set_xticks(positions2 + bar_width / 2 + bar_width)
ax2.set_yticks([1 + i * 0.08 for i in range(8)])
ax2.set_ylim(1, 1.56)



plt.subplots_adjust(wspace=0.08, hspace =0)#调整子图间距



plt.savefig("/Users/chuqi/projects/log-integrity/paper-secure-observability/fig/overhead_realworld_full_raw.pdf", bbox_inches='tight')# 显示图形
plt.show()


==> fig-scripts/draw_tcb_study.py <==
import matplotlib.pyplot as plt
import matplotlib.patches as mpatches
import numpy as np
import matplotlib.ticker as ticker
from mpl_toolkits.axes_grid1.inset_locator import inset_axes
from matplotlib.lines import Line2D

plt.rcParams['xtick.labelsize'] = 12
plt.rcParams['ytick.labelsize'] = 14
plt.rcParams['hatch.linewidth'] = 0.2

# colors
myred = (217. / 255., 0, 27. / 255.)
myblue = (9. / 255., 71. / 255., 155. / 255.) 
mydarkblue = (4. / 255., 37. / 255., 83. / 255.) 
mybrown = (98. / 255., 39. / 255., 29. / 255.)
mygrass = (13. / 255., 99. / 255., 112. / 255.)

# 数据准备
protection_mechanisms = ['GPT', 'TZASC', 'S2PT', 'Memcpy', 'No-Protection']
category_colors = [myred, mybrown, myblue]
category_labels = ['Hardware-based Protection', 'Transmission-based Protection', 'w/o Protection']

tcb_data = [280e3, (280e3, 280e3), 980e3, 280e3, 1.8e7]
colors = ['white', ('white', 'white'), 'white', 'white', 'white']
edge_colors = [myred, (mygrass, myred), myblue, myred, mydarkblue]
hatches = ['//', ('X', '//'), '+', '//', '\\\\']

hatch_linewidth = 1  # 设置hatch线条宽度
edge_linewidth = 1.5  # 设置边框宽度


# 创建堆叠柱状图
bar_height = 0.4
# index_1 = np.arange(0.5, len(protection_mechanisms) + 0.5, 1)

fig, ax = plt.subplots(figsize=(9, 4))

# 设置x轴的范围
ax.set_xlim(0, 3.2e6)

# 设置y轴的范围、刻度
ax.set_ylim(0, 4)
ax.yaxis.set_major_locator(ticker.FixedLocator([0.4, 1.2, 2, 2.8, 3.6]))
ax.yaxis.set_major_formatter(ticker.FixedFormatter([]))

# 设置x轴刻度的位置
even_ticks = np.arange(0, 1.2e6, 200000)
last_tick = np.array([2e6])
all_ticks = np.concatenate((even_ticks, last_tick))

ax.xaxis.set_major_locator(ticker.FixedLocator([]))
# 自定义x轴刻度标签
def custom_x_ticks(x, pos):
    if x < 1.2e6:
        return f"{x/1e3:.0f}K"
    else:
        return f"{x/1e6:.1f}M"
    
ax.xaxis.set_major_formatter(ticker.FuncFormatter(custom_x_ticks))

# 添加竖直虚线
ax.axvline(0.5e6, ymin=0, ymax=1, linestyle="--", linewidth=0.8, color='gray',zorder=0)
ax.axvline(1e6, ymin=0, ymax=1, linestyle="--", linewidth=0.8, color='gray',zorder=0)
ax.axvline(3e6, ymin=0, ymax=1, linestyle="--", linewidth=0.8, color='gray',zorder=0)
#-----------------------------------------------------------------------------------------------------

for index, protection in enumerate(protection_mechanisms):
    if isinstance(tcb_data[index], tuple):
        left = 0
        for value, color, e_color, hatch in zip(tcb_data[index], colors[index], edge_colors[index], hatches[index]):
            ax.barh(index * 0.8 + 0.4, value, left=left, height=bar_height, color=color, edgecolor=e_color, hatch=hatch)
            # ax.add_patch(rect)

            #####
            # rect_fill = mpatches.Rectangle((left, index + 0.5), value, bar_height, facecolor=color, edgecolor=e_color, linewidth=0, hatch=hatch)
            # rect_edge = mpatches.Rectangle((left, index + 0.5), value, bar_height, facecolor='none', edgecolor=e_color, linewidth=edge_linewidth)
            # # rect_fill.set_linewidth(hatch_linewidth)
            # ax.add_patch(rect_fill)
            # ax.add_patch(rect_edge)
            left += value
    else:
        if tcb_data[index] < 1e6:
            ax.barh(index * 0.8 + 0.4, tcb_data[index], height=bar_height, color=colors[index], edgecolor=edge_colors[index], hatch=hatches[index])
        else:
            ax.barh(index * 0.8 + 0.4, 3e6, height=bar_height, color=colors[index], edgecolor=edge_colors[index], hatch=hatches[index], alpha=1)

circ1 = mpatches.Patch(facecolor='none', edgecolor=mydarkblue, hatch='\\\\', label='EL1.NS: NormalOS (Linux)')
circ2 = mpatches.Patch(facecolor='none', edgecolor=mygrass, hatch='X', label='EL1.S: SecureOS (OP-TEE)')
circ3 = mpatches.Patch(facecolor='none', edgecolor=myblue, hatch='+', label='EL2: Hypervisor (KVM)')
circ4 = mpatches.Patch(facecolor='none', edgecolor=myred, hatch='//', label='EL3: Trusted Firmware (ATF)')


legend1 = plt.legend(handles=[circ1, circ2, circ3, circ4], prop={'size': 10, 'weight': 'demibold'}, title='TCB Components', title_fontproperties={'weight':'demibold'}, loc='lower right')
# second legend
legend_elements = [Line2D([0], [0], marker='o', color='w', label=cat_label, markerfacecolor=cat_color, markersize=10)
                   for cat_color, cat_label in zip(category_colors, category_labels)]
legend2 = plt.legend(handles=legend_elements, loc='lower center', prop={'size': 10, 'weight': 'demibold',}, labelspacing=1, title='Protection Mechanisms', title_fontproperties={'weight':'demibold'}) #, bbox_to_anchor=(1.05, 1) borderaxespad=0.
# ax.add_artist(legend2)
plt.gca().add_artist(legend1)

# 自定义x轴刻度显示格式
def custom_x_ticks(x, pos):
    if x < 2e6:
        return f"{x/1e3:.0f}K"
    else:
        return f"{x/1e6:.1f}M"

# 自定义x轴底部的虚线部分
line1 = Line2D([(0, 1e6)], [0, 0], lw=1.5, color='black')
line2 = Line2D([1e6, 3e6], [0, 0], lw=1.5, color='black', linestyle='--')
line3 = Line2D([3e6, 3.2e6], [0, 0], lw=1.5, color='black')
ax.add_artist(line1)
ax.add_artist(line2)
ax.add_artist(line3)

# 隐藏原始x轴线
ax.spines['bottom'].set_visible(False)

plt.tight_layout()
ax.yaxis.grid(which='major', linestyle=':', linewidth=0.4, alpha=0)  #隐藏柱形中心的虚线

plt.grid(linestyle=":", linewidth=0.4)

plt.show()
plt.savefig('mem_protect_tcb.pdf')

==> fig-scripts/draw_throughput_pidloop.py <==
import matplotlib.pyplot as plt
import numpy as np
import matplotlib.patches as mpatches

def _rgb(r, g, b):
    return (r/255., g/255., b/255.)

myebpf = _rgb(83,133,161)
myblue = _rgb(11, 92, 175)
myred = _rgb(205, 62, 21)
myyellow = _rgb(231, 162, 26)

mygpt=_rgb(9,71,155)
mymcpy=_rgb(217,0,27)

data = {
    # 'eBPF-IM': (206015.657, 0),
    'eBPF-IM': (204080, 0),
    'eBPF': (201038, 0),

    # 'HitchHiker-IM-1ms': (178571.429, 1),
    'HitchHiker-gpt-1ms': (177399.325, 1),
    'HitchHiker-mcpy-1ms': (150466.917, 1),

    # 'HitchHiker-IM-500us': (177053.824, 2),
    'HitchHiker-gpt-500us': (172711.572, 2),
    'HitchHiker-mcpy-500us': (137757.890, 2),

    # 'HitchHiker-IM-100us': (166500.166, 3),
    'HitchHiker-gpt-100us': (154966.682, 3),
    'HitchHiker-mcpy-100us': (120376.191, 3),

    # 'omnilog-IM': (99413.46, 4),
}

def data_by_group_and_idx(group, idx_in_group):
    # 1. fetch datas in same group
    group_data = [item for item in data.values() if item[1] == group]
    return group_data[idx_in_group][0]

labels = list(data.keys())
values = [item[0] for item in data.values()]
group_ids = [item[1] for item in data.values()]

# 设置每个组的颜色
colors = {0: myebpf, 1: 'none', 2: 'none', 3: 'none'}

e_colors = {
    (0, 0): "black",
    (1, 0): mygpt,
    (1, 1): mymcpy,
    (2, 0): mygpt,
    (2, 1): mymcpy,
    (3, 0): mygpt,
    (3, 1): mymcpy,
}

hatches = {
    (0, 0): "",
    (1, 0): "xx",
    (1, 1): "/",
    (2, 0): "xx",
    (2, 1): "/",
    (3, 0): "xx",
    (3, 1): "/",
}

# 统计每个组的计数
group_counts = {}
for group_id in group_ids:
    if group_id in group_counts:
        group_counts[group_id] += 1
    else:
        group_counts[group_id] = 1

# 计算每个组的位置和宽度
group_positions = {}
group_widths = {}

current_position = 0
current_width = 0.22          # same group interval
diff_group_width = 0.6
col_width = 0.2
offset = 0.3

group_bases = []
for group_id in set(group_ids):
    group_bases.append(current_position)
    count = group_counts[group_id]
    positions = [current_position + i * current_width for i in range(0, count)] 
    widths = np.full(count, col_width)
    group_positions[group_id] = positions
    group_widths[group_id] = widths
    
    current_position += count * current_width + diff_group_width

group_bases = [x + offset for x in group_bases]

# 绘图
plt.rcParams['xtick.top'] = plt.rcParams['xtick.bottom'] = True
plt.rcParams['hatch.linewidth'] = 0.2
plt.rcParams['font.family'] = "Times New Roman"
fig, ax = plt.subplots(figsize=(9, 3))

ax.set_xlim(30000, 310000)
ax.set_ylim(0, 4)

border_lw = 1.25
ax.spines['bottom'].set_linewidth(border_lw);###设置底部坐标轴的粗细
ax.spines['left'].set_linewidth(border_lw);####设置左边坐标轴的粗细
ax.spines['right'].set_linewidth(0);###设置右边坐标轴的粗细
ax.spines['top'].set_linewidth(0)
ax.tick_params(axis='both', direction='in', length=3, width=1.25)

print("group ids:", group_ids)
print("group counts:", group_counts)
print("group widths:", group_widths)
print("group positions:", group_positions)

# 绘制柱子
for i in set(group_ids):
    group_id = i
    positions = group_positions[group_id]
    widths = group_widths[group_id]
    
    print(positions, widths)

    for j in range(len(positions)):
        pos = positions[j] + offset
        width = widths[j]
        color = colors[group_id]
        print(pos, data_by_group_and_idx(i, j), width, color)
        ax.barh(pos, data_by_group_and_idx(i, j), height=width, color=color, edgecolor=e_colors[(i, j)], hatch=hatches[(i, j)], linewidth=1)

# 设置刻度标签
group_mids = [x + ((current_width - col_width) * (group_counts[i] - 1)) for i, x in enumerate(group_bases)]
ax.set_yticks([])
ax.set_xticks([40000, 80000, 120000, 160000, 200000])
# ax.set_yticks([0, 1, 2, 3, 4])
# ax.set_yticklabels(labels)


circ1 = mpatches.Patch(facecolor=myebpf, edgecolor='black', hatch='', label='eBPF')
circ2 = mpatches.Patch(facecolor='none', edgecolor=mygpt, hatch='xx', label='HitchHiker-GPT')
circ3 = mpatches.Patch(facecolor='none', edgecolor=mymcpy, hatch='/', label='HitchHiker-MCPY')
# circ4 = mpatches.Patch(facecolor=myred, edgecolor='black', hatch='', label='HitchHiker-gpt-500us')
# circ5 = mpatches.Patch(facecolor=myred, edgecolor='black', hatch='//', label='HitchHiker-mcpy-500us')
# circ6 = mpatches.Patch(facecolor=myyellow, edgecolor='black', hatch='', label='HitchHiker-gpt-100us')
# circ7 = mpatches.Patch(facecolor=myyellow, edgecolor='black', hatch='//', label='HitchHiker-mcpy-100us')
# legend1 = plt.legend(handles=[circ1, circ2, circ3], prop={'size': 16, 'weight': 'demibold'}, title_fontproperties={'weight':'demibold'}, loc='upper center', ncol=3)

# 设置图标题和标签
# plt.title('Performance Comparison')
# plt.xlabel('Logs/sec')

# 调整图像布局
plt.tight_layout()

ax.axes.xaxis.set_ticklabels([])
ax.axes.yaxis.set_ticklabels([])

# 显示图形
plt.savefig("/Users/chuqi/projects/log-integrity/paper-secure-observability/fig/throughput_pidloop.pdf", bbox_inches='tight')
plt.show()

==> fig-scripts/draw_throughput_pidloop1.py <==
import matplotlib.pyplot as plt
import matplotlib.patches as mpatches
import matplotlib.patheffects as path_effects
import numpy as np
from myutils import *
import myutils as myu

data_ebpf = 201038
data_all = [
    (177399.325, 150466.917),  # 1ms
    (172711.572, 137757.890), # 500us
    (154966.682, 120376.191), # 100us
]

data_ebpf_im = 204080
data_im = [
    (178571.429, 153834.923),
    (177053.824, 140031.055),
    (166500.166, 129334.291)
]
    

colors_im = [c_hhkr_im, c_omnilog_im]
edge_colors_im = ['black', 'black']

colors = ['white', 'white']
edge_colors = [c_hhkr_gpt, c_hhkr_mcpy]
hatches = [h_hhkr_gpt, h_hhkr_mcpy]

plt.rcParams['hatch.linewidth'] = 0.3

# 创建图形和坐标轴对象，并设置画布大小
fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(9, 2.5))

for ax in [ax1, ax2]:
    border_lw = 1
    ax.spines['bottom'].set_linewidth(border_lw)###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(border_lw)####设置左边坐标轴的粗细
    ax.spines['top'].set_linewidth(0)    
    ax.spines['right'].set_linewidth(border_lw)###设置右边坐标轴的粗细
    ax.tick_params(axis='both', direction='in', length=2.5, width=1.25)
    ax.set_xticklabels([])
    ax.grid(axis='y', linestyle='dotted', linewidth=0.75, zorder=1)

    ax.set_yticklabels([])

ax1.spines['right'].set_linewidth(0)

# ax2.yaxis.set_ticks_position('right')
ax2.spines['right'].set_linewidth(0)

# 设置柱子的宽度
bar_width = 0.2
intragroup_interval = 0.1
intergroup_interval = 0.9
# 设置每组柱子的位置
positions1 = np.array([1 + i * intergroup_interval for i in range(len(data_im))]) # np.arange(0, len(data_server), step=0.85)
positions2 = np.array([1 + i * intergroup_interval for i in range(len(data_all))]) # np.arange(0, len(data_client), step=0.85)

# 计算每组柱子的偏移量
group_offsets1 = np.arange(len(data_im[0])) * bar_width
group_offsets2 = np.arange(len(data_all[0])) * bar_width

# 循环绘制每组柱子
ax1.bar(0.3, data_ebpf_im, bar_width, color='white', edgecolor=c_ebpf_im, hatch=h_ebpf_im, linewidth=1, label='1', zorder=2)
for i in range(len(data_im[0])):
    ax1.bar(positions1 + group_offsets1[i] + intragroup_interval * i, [item[i] for item in data_im], bar_width, 
            color=colors_im[i], edgecolor=edge_colors_im[i], hatch='', linewidth=0.75, label='1',
            zorder=2)

ax2.bar(0.3, data_ebpf, bar_width, color='white', edgecolor=c_ebpf, hatch=h_ebpf, linewidth=1, label='1', zorder=2)
for i in range(len(data_all[0])):
    ax2.bar(positions2 + group_offsets2[i] + intragroup_interval * i, [item[i] for item in data_all], bar_width,
            color=colors[i], edgecolor=edge_colors[i], hatch=hatches[i], linewidth=1, label='1',
            zorder=2)


# 设置 y 轴刻度
ax1.set_xlim(0, 3.5)
ax1.set_xticks(positions1 + bar_width / 2 + bar_width)
# ax1.set_yticks([1 + i * 0.1 for i in range(9)])
# ax1.set_ylim(0.95, 1.8)
ax1.set_yticks([1 + i * 0.05 for i in range(8)])
ax1.set_ylim(50000, 250000)

ax2.set_xlim(0, 3.5)
ax2.set_xticks(positions2 + bar_width / 2 + bar_width)
ax2.set_yticks([1 + i * 0.08 for i in range(8)])
ax2.set_ylim(50000, 250000)


plt.subplots_adjust(wspace=0.5, hspace =0)#调整子图间距



plt.savefig("/Users/chuqi/projects/log-integrity/paper-secure-observability/fig/throughput_pidloop.pdf", bbox_inches='tight')# 显示图形
plt.show()


==> fig-scripts/myutils.py <==
import numpy as np

def _rgb(r, g, b):
    return (r/255., g/255., b/255.)

c_native = _rgb(98, 39, 29)  # 土黄色
h_native = "xx"

c_ebpf = _rgb(13, 99, 112) # 绿色
h_ebpf = "Xx"

c_hhkr_gpt = _rgb(9, 71, 155)   # 蓝色
h_hhkr_gpt = "\\"

c_hhkr_gpt_15ms = _rgb(196, 191, 200)   # 蓝色

c_hhkr_mcpy = _rgb(217, 0, 27)   # 红色
h_hhkr_mcpy = "/"

c_ebpf_im = _rgb(90, 211, 155)
h_ebpf_im = "xx"
c_hhkr_im = _rgb(157, 195, 230) #_rgb(70, 160, 219)   # 蓝色
c_omnilog_im = _rgb(253, 191, 112) #_rgb(253, 178, 103)



def _mean(data, axis=0):
    return tuple(np.mean(data, axis=axis))
    
def _geomean(data, axis=0):
    data = np.array(data)
    return tuple(np.power(np.prod(data, axis=axis), 1 / data.shape[axis]))
